Yangian Symmetry in Five Dimensions

Quantum gravity in AdS$_7 \times$S$^4$ is dual to a 6d superconformal field theory, known as the 6d $(2,0)$ theory, which is very challenging to describe because it lacks a conventional Lagrangian description. On the other hand, certain null reductions of the 6d $(2,0)$ theory give rise to 5d Lagrangian theories with $SU(1,3)$ spacetime symmetry, $SO(5)$ R-symmetry, and 24 supercharges. This appears to be closely related to the superconformal group of a 3d superconformal Chern-Simons theory known as the ABJM theory, which is believed to be integrable in the planar limit, if one exchanges the role of conformal and R-symmetry. In this note, we construct a representation of the 5d superconformal group using 6d supertwistors and show that it admits an infinite dimensional extension known as Yangian symmetry, which opens up the possiblity that these 5d theories are exactly solvable in the planar limit.

==> 5dYangian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    428035,      11155]
NotebookOptionsPosition[    416085,      10965]
NotebookOutlinePosition[    416608,      10984]
CellTagsIndexPosition[    416565,      10981]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["5d Yangian", "Title",
 CellChangeTimes->{{3.8459886057414055`*^9, 3.8459886147974253`*^9}, {
  3.8587574459650187`*^9, 3.858757462080282*^9}, {3.863257631034589*^9, 
  3.863257638636048*^9}},ExpressionUUID->"e6cb2bd6-2b2b-4e78-8f64-\
05a976696808"],

Cell[CellGroupData[{

Cell["Matrix Representation of Osp(8*|4) reduced to Osp(6|4)", "Section",
 CellChangeTimes->{{3.845988821405654*^9, 
  3.8459888690385036`*^9}},ExpressionUUID->"1855595e-dc2f-437a-8bf3-\
827c414cfd32"],

Cell[TextData[{
 "Pre-code defining the matrix rep R of Osp(8|4), one can verify that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "+"], TraditionalForm]],ExpressionUUID->
  "739fa301-62a1-4541-ae6e-858044101e56"],
 " commutes with all generators"
}], "Text",
 CellChangeTimes->{{3.84598862119844*^9, 3.845988663453432*^9}, {
  3.847883414401909*^9, 
  3.8478834149299107`*^9}},ExpressionUUID->"0be473c9-6140-4c05-91bf-\
ebd8d034cbd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Function", " ", "that", " ", "generates", " ", "a", " ", "RangeA", " ", 
     "by", " ", "RangeB", " ", "matrix", " ", "with", " ", 
     RowBox[{"a", " ", "'"}], 
     RowBox[{"1", "'"}], " ", "in", " ", "the", " ", "A"}], ",", " ", 
    RowBox[{
    "B", " ", "th", " ", "entry", " ", "and", " ", "zeros", " ", "everywhere",
      " ", "else"}], ",", " ", 
    RowBox[{"if", " ", "RangeB", " ", "is", " ", "empty"}], ",", " ", 
    RowBox[{"it", " ", "is", " ", "RangeA", " ", "by", " ", "RangeA"}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ee", "[", 
     RowBox[{"A_", ",", "B_", ",", "RangeA_", ",", "RangeB___"}], "]"}], ":=", 
    RowBox[{"SparseArray", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "B"}], "}"}], "\[Rule]", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"RangeA", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"RangeB", "===", 
           RowBox[{"{", "}"}]}], ",", "RangeA", ",", "RangeB"}], "]"}]}], 
       "}"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Function", " ", "that", " ", "generates", " ", "a", " ", "A", " ", "by",
       " ", "B", " ", "matrix", " ", "of", " ", "zeros"}], ",", " ", 
     RowBox[{"if", " ", "B", " ", "is", " ", "empty"}], ",", " ", 
     RowBox[{"it", " ", "is", " ", "A", " ", "by", " ", "A"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZeroMat", "[", 
     RowBox[{"A_", ",", "B___"}], "]"}], " ", ":=", " ", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"B", "===", 
           RowBox[{"{", "}"}]}], ",", "A", ",", "B"}], "]"}]}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Function", " ", "that", " ", "inserts", " ", "bosonic", " ", "and", " ",
       "fermionic", " ", "entries", " ", "into", " ", "block", " ", "form", 
      " ", "for", " ", "supermats"}], ",", " ", 
     RowBox[{
     "with", " ", "including", " ", "tensoring", " ", "by", " ", "epsilon", 
      " ", "or", " ", "Id", "\[IndentingNewLine]", "For", " ", "equation", 
      " ", "showing", " ", "this"}], ",", " ", 
     RowBox[{"see", " ", "the", " ", "paper"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BlockForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"B11__", ",", "B12__"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"B21__", ",", "B22__"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"F11__", ",", "F12__"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"F21__", ",", "F22__"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"R11__", ",", "R12__"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"R21__", ",", "R22__"}], "}"}]}], "}"}]}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"B11", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"B12", ",", 
            RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"F11", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"F12", ",", 
            RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}], "]"}]}], "}"}], 
        ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"B21", ",", 
            RowBox[{"-", 
             RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"B22", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"F21", ",", 
            RowBox[{"-", 
             RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"F22", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "F22", "]"}], ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "F12", "]"}], ",", 
            RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"R11", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"R12", ",", 
            RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}], "]"}]}], "}"}], 
        ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Transpose", "[", "F21", "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}]}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"TensorProduct", "[", 
            RowBox[{
             RowBox[{"Transpose", "[", "F11", "]"}], ",", 
             RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"R21", ",", 
            RowBox[{"-", 
             RowBox[{"LeviCivitaTensor", "[", "2", "]"}]}]}], "]"}], ",", 
          RowBox[{"TensorProduct", "[", 
           RowBox[{"R22", ",", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "}"}]}], 
       "}"}], "]"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.839671244031595*^9, 3.8396712735192204`*^9}, {
  3.8587477834646883`*^9, 3.858747789640334*^9}, {3.858747858044015*^9, 
  3.858748034919877*^9}, {3.858748079056011*^9, 3.858748089399664*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"9af4a5e0-9f9c-4c9e-9a04-ea2f2260ad81"],

Cell[TextData[{
 "We define necessary constants such as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalOmega]", "ij"], TraditionalForm]],ExpressionUUID->
  "de703f2e-48d5-455e-ab81-215e1756e6a3"],
 " and the \[CapitalGamma] matrix reps."
}], "Text",
 CellChangeTimes->{{3.858748105694606*^9, 
  3.8587481428589983`*^9}},ExpressionUUID->"17de945c-6898-4a87-8ff5-\
89951029630f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   SubscriptBox["\[CapitalOmega]", "ij"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"1", "/", "R"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"1", "/", "R"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "R"}], ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "R"}], ",", "0", ",", "0"}], "}"}]}], " ", 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"'", "t", " ", "Hooft", " ", "matricies"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]tH", " ", "=", " ", 
     RowBox[{"{", "     ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
        ",", "\[IndentingNewLine]", "\t\t", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       "\[IndentingNewLine]", "\t\t", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CurlyEpsilon]", " ", "=", " ", 
     RowBox[{"LeviCivitaTensor", "[", "3", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Spacetime", " ", "gamma"}], "-", 
      RowBox[{"matrix", " ", "rep", " ", 
       SubscriptBox["\[CapitalGamma]", "\[Mu]"]}]}], ",", " ", 
     RowBox[{"\[Mu]", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "...", " ", ",", " ", "5"}], "}"}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "1", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
          RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[CapitalGamma]", "\[Mu]\[Nu]"], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
           "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
            "\[RightDoubleBracket]"}], ".", 
           RowBox[{
           "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Nu]", 
            "\[RightDoubleBracket]"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{
           "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Nu]", 
            "\[RightDoubleBracket]"}], ".", 
           RowBox[{
           "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
            "\[RightDoubleBracket]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[CapitalGamma]", "+"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]plus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[CapitalGamma]", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], " ", "+", " ", 
        RowBox[{
        "\[CapitalGamma]", "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[CapitalGamma]", "-"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]minus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[CapitalGamma]", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], " ", "-", " ", 
        RowBox[{
        "\[CapitalGamma]", "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[CapitalGamma]", "*"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]star", " ", "=", " ", 
     RowBox[{"Dot", "@@", "\[CapitalGamma]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Projectors", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Pi]plus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "8", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{
         "\[CapitalGamma]2", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Pi]minus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "8", "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{
         "\[CapitalGamma]2", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "6", 
         "\[RightDoubleBracket]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]plus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "8", "]"}], " ", "+", " ", 
        "\[CapitalGamma]star"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]minus", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "8", "]"}], " ", "-", " ", 
        "\[CapitalGamma]star"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Charge", " ", "conjugation", " ", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cc", " ", "=", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
       RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Building", " ", "metric", " ", "on", " ", "flat", " ", "space", " ", 
     "and", " ", "checking", " ", "the", " ", "\[CapitalGamma]", " ", "obey", 
     " ", "Clifford"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "16"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
               "\[RightDoubleBracket]"}], ".", 
              RowBox[{
              "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Nu]", 
               "\[RightDoubleBracket]"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{
              "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Nu]", 
               "\[RightDoubleBracket]"}], ".", 
              RowBox[{
              "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
               "\[RightDoubleBracket]"}]}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]"}], "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"R", "-", 
      RowBox[{"sym", " ", "\[CapitalGamma]", " ", "matrix", " ", "rep"}]}], 
     ",", " ", 
     SuperscriptBox["\[CapitalGamma]", "I"], ",", " ", 
     RowBox[{"I", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "...", " ", ",", " ", "5"}], "}"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]R", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "1", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\t", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
         RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SuperscriptBox["\[CapitalGamma]", "IJ"], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]2R", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
           "\[CapitalGamma]R", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ".", 
           RowBox[{
           "\[CapitalGamma]R", "\[LeftDoubleBracket]", "j", 
            "\[RightDoubleBracket]"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{
           "\[CapitalGamma]R", "\[LeftDoubleBracket]", "j", 
            "\[RightDoubleBracket]"}], ".", 
           RowBox[{
           "\[CapitalGamma]R", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"R", "-", 
     RowBox[{"sym", " ", "projectors"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"R", "-", 
     RowBox[{"sym", " ", "charge", " ", "conjugation", " ", "matrix"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]c", " ", "=", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
       RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]", " ", "=", " ", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Chiral", " ", "basis", " ", "for", " ", "spacetime", " ", "gamma", " ", 
      "mats", " ", 
      OverscriptBox["\[CapitalSigma]", "~"]}], ",", " ", "\[CapitalSigma]"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalSigma]t", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Cc", ".", 
          RowBox[{
          "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
           "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalSigma]", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalGamma]", "\[LeftDoubleBracket]", "\[Mu]", 
           "\[RightDoubleBracket]"}], ".", 
          RowBox[{"Inverse", "[", "Cc", "]"}]}], ")"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8304338795925007`*^9, 3.830433891445232*^9}, {
  3.83043395197506*^9, 3.8304339628705053`*^9}, {3.8310971881475844`*^9, 
  3.831097190243261*^9}, {3.8356861209969444`*^9, 3.835686122259885*^9}, {
  3.858748092904814*^9, 3.8587480954320784`*^9}, {3.858748147791706*^9, 
  3.858748212768155*^9}, {3.8587482690090303`*^9, 3.85874853099205*^9}, {
  3.8587485653357487`*^9, 3.8587486047680645`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2d893c8e-0534-4953-8e19-83f032d0d687"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Checking", " ", "conventions", " ", "for", " ", "charge", " ", 
    "conjugation", " ", "mats"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", "Cc", "]"}], " ", "\[Equal]", " ", "Cc"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cc", ".", 
     RowBox[{"ConjugateTranspose", "[", "Cc", "]"}]}], " ", "\[Equal]", " ", 
    RowBox[{"IdentityMatrix", "[", "8", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"And", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Cc", ".", 
          RowBox[{
          "\[CapitalGamma]", "\[LeftDoubleBracket]", "a", 
           "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"Cc", ".", 
          RowBox[{
          "\[CapitalGamma]", "\[LeftDoubleBracket]", "a", 
           "\[RightDoubleBracket]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"And", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Cc", ".", 
          RowBox[{"\[CapitalGamma]2", "\[LeftDoubleBracket]", 
           RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], "]"}], 
        "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"Cc", ".", 
          RowBox[{"\[CapitalGamma]2", "\[LeftDoubleBracket]", 
           RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Transpose", "[", "\[CapitalOmega]c", "]"}], " ", "==", " ", 
    RowBox[{"-", "\[CapitalOmega]c"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]c", ".", 
     RowBox[{"ConjugateTranspose", "[", "\[CapitalOmega]c", "]"}]}], " ", 
    "\[Equal]", " ", 
    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"And", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]c", ".", 
          RowBox[{
          "\[CapitalGamma]R", "\[LeftDoubleBracket]", "a", 
           "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"\[CapitalOmega]c", ".", 
          RowBox[{
          "\[CapitalGamma]R", "\[LeftDoubleBracket]", "a", 
           "\[RightDoubleBracket]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "5"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"And", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]c", ".", 
          RowBox[{"\[CapitalGamma]2R", "\[LeftDoubleBracket]", 
           RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], "]"}], 
        "\[Equal]", 
        RowBox[{"\[CapitalOmega]c", ".", 
         RowBox[{"\[CapitalGamma]2R", "\[LeftDoubleBracket]", 
          RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "5"}], "}"}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.848122065584959*^9, 3.8481220668476458`*^9}, {
  3.8481224826509323`*^9, 3.8481227538830814`*^9}, {3.858748617144758*^9, 
  3.8587486390318065`*^9}},ExpressionUUID->"c2ea8ae9-8445-4ca5-8c28-\
1ab41b4fc225"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.848122754297473*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"63d3cb50-6cf2-4600-a51c-0111ccd3fb3f"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.8481227542994733`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"8670cbfa-f76a-4f49-b99f-3e8933363c62"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.848122754300473*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"43ceea71-5119-4d20-a7ed-f853f1f653c1"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.848122754302474*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"d5081bd3-5463-4cec-8178-a77533d42976"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.8481227543044753`*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"c9004c6d-3109-4929-8fc3-fd1308831469"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.848122754305475*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"d370cdf7-2c9f-4adf-b1b7-7ea19d12b542"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.8481227543074756`*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"acf4bcc0-9e64-46d7-9701-35e71dbf146e"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.84812207462899*^9, 3.8481223164665504`*^9, {3.84812251066286*^9, 
   3.8481225159209642`*^9}, {3.8481225508772397`*^9, 3.8481225914663324`*^9}, 
   3.8481226300891757`*^9, {3.8481226673189144`*^9, 3.848122669509256*^9}, {
   3.8481227484298086`*^9, 3.8481227543084755`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"5482c790-2c1b-4cad-a0ae-4a21e2f2c0c0"]
}, Open  ]],

Cell[TextData[{
 "We now form the matrix reps for each generator of Osp(8|4), to distinguish, \
these have numbers 1 or 2. 1 indicates either no or raised R-sym index, 2 \
indicates lowered R-sym index.\nSpacetime indices are spinorial, e.g P1 \
corresponds to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["P", "^"], "\[Alpha]\[Beta]"], TraditionalForm]],
  ExpressionUUID->"4c10c3f0-c852-4320-934d-553832f16e06"],
 ",  \[Alpha], \[Beta] \[Element] {1, ... , 4}, while R12 is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      OverscriptBox["R", "^"], 
      OverscriptBox["I", "^"]], 
     OverscriptBox["J", "^"]], ",", " "}], TraditionalForm]],ExpressionUUID->
  "cf54032d-f0d6-4612-9574-0073149f4f1f"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["I", "^"], TraditionalForm]],ExpressionUUID->
  "85c6a190-f597-4227-9ec0-470ec3319dd0"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["J", "^"], TraditionalForm]],ExpressionUUID->
  "e3d7bf77-11f5-424d-bb07-d916bf74edb5"],
 " \[Element] {1, 2}.\n\nWe then find the linear combinations that commutte \
with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "+"], TraditionalForm]],ExpressionUUID->
  "b21906c8-4723-49d5-af82-f0ac74211079"],
 " ."
}], "Text",
 CellChangeTimes->{{3.858748652967187*^9, 3.8587488329192295`*^9}, {
  3.8587488763599777`*^9, 3.8587489771921053`*^9}, {3.8587490972958217`*^9, 
  3.858749122023845*^9}},ExpressionUUID->"39135e18-2a9a-47b8-b224-\
fc645e4147e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"M1", "[", 
      RowBox[{"A", ",", "B"}], "]"}], "=", 
     RowBox[{"BlockForm", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Ee", "[", 
             RowBox[{"A", ",", "B", ",", "4"}], "]"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", "4", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
             RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Ee", "[", 
              RowBox[{"B", ",", "A", ",", "4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", "4", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
             RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}]}], "}"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", "[", 
      RowBox[{"A", ",", "B"}], "]"}], "=", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{
            RowBox[{"Ee", "[", 
             RowBox[{"A", ",", "B", ",", "4"}], "]"}], "-", 
            RowBox[{"Ee", "[", 
             RowBox[{"B", ",", "A", ",", "4"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"K1", "[", 
      RowBox[{"A", ",", "B"}], "]"}], "=", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Ee", "[", 
             RowBox[{"A", ",", "B", ",", "4"}], "]"}], "-", 
            RowBox[{"Ee", "[", 
             RowBox[{"B", ",", "A", ",", "4"}], "]"}]}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{"BlockForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], 
          RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q1", "[", 
      RowBox[{"A", ",", "I"}], "]"}], "=", " ", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Ee", "[", 
            RowBox[{"A", ",", "I", ",", "4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"I", ",", "2"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q2", "[", 
      RowBox[{"A", ",", "I"}], "]"}], "=", " ", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"Ee", "[", 
             RowBox[{"A", ",", "I", ",", "4", ",", "2"}], "]"}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"I", ",", "2"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", 
      RowBox[{"A", ",", "I"}], "]"}], " ", "=", " ", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Ee", "[", 
            RowBox[{"A", ",", "I", ",", "4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"I", ",", "2"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", 
      RowBox[{"A", ",", "I"}], "]"}], " ", "=", " ", 
     RowBox[{"BlockForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
           RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"Ee", "[", 
             RowBox[{"A", ",", "I", ",", "4", ",", "2"}], "]"}]}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}], ",", 
           RowBox[{"ZeroMat", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"I", ",", "2"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat", "[", 
    RowBox[{"R12", "[", 
     RowBox[{"I_", ",", "J_"}], "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"BlockForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ee", "[", 
          RowBox[{"I", ",", "J", ",", "2", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Ee", "[", 
           RowBox[{"J", ",", "I", ",", "2", ",", "2"}], "]"}]}]}], "}"}]}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat", "[", 
    RowBox[{"R11", "[", 
     RowBox[{"I_", ",", "J_"}], "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"BlockForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ee", "[", 
             RowBox[{"I", ",", "J", ",", "2", ",", "2"}], "]"}], "+", 
            RowBox[{"Ee", "[", 
             RowBox[{"J", ",", "I", ",", "2", ",", "2"}], "]"}]}], ")"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat", "[", 
    RowBox[{"R22", "[", 
     RowBox[{"I_", ",", "J_"}], "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"BlockForm", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", "4", "]"}], ",", 
         RowBox[{"ZeroMat", "[", "4", "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ee", "[", 
             RowBox[{"I", ",", "J", ",", "2", ",", "2"}], "]"}], "+", 
            RowBox[{"Ee", "[", 
             RowBox[{"J", ",", "I", ",", "2", ",", "2"}], "]"}]}], ")"}]}], 
         ",", 
         RowBox[{"ZeroMat", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.829215903551489*^9, 3.829215964213415*^9}, {
   3.82937940415335*^9, 3.829379407284876*^9}, {3.8293795044050283`*^9, 
   3.829379505356226*^9}, {3.829380235652795*^9, 3.829380237987401*^9}, {
   3.829380325280861*^9, 3.82938032843013*^9}, 3.829380361940895*^9, {
   3.8396708667371435`*^9, 3.8396709436809993`*^9}, {3.839673422509761*^9, 
   3.839673435725419*^9}, {3.84244222683718*^9, 3.8424422275327168`*^9}, {
   3.842442303177387*^9, 3.842442308490157*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"898230c1-d244-47a5-b941-455e808e5ad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Form", " ", "the", " ", "vector", " ", "index", " ", "of", " ", "the", 
     " ", "bosonic", " ", "generators", " ", 
     RowBox[{"e", ".", "g"}], " ", 
     SubscriptBox[
      OverscriptBox["P", "^"], "\[Mu]"]}], ",", " ", 
    RowBox[{
    "still", " ", "6", "d", " ", "so", " ", "label", " ", "accordingly"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P6D", "[", "\[Mu]", "]"}], " ", "=", "  ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"P1", "[", 
            RowBox[{"A", ",", "B"}], "]"}], 
           RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
            RowBox[{"\[Mu]", ",", "B", ",", "A"}], 
            "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"K6D", "[", "\[Mu]", "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"K1", "[", 
            RowBox[{"A", ",", "B"}], "]"}], 
           RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
            RowBox[{"\[Mu]", ",", "B", ",", "A"}], 
            "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M6D", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M1", "[", 
            RowBox[{"A", ",", "B"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"\[Mu]", ",", "B", ",", "C"}], 
               "\[RightDoubleBracket]"}], 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"\[Nu]", ",", "C", ",", "A"}], 
               "\[RightDoubleBracket]"}]}], "-", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"\[Nu]", ",", "B", ",", "C"}], 
               "\[RightDoubleBracket]"}], 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"\[Mu]", ",", "C", ",", "A"}], 
               "\[RightDoubleBracket]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"C", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D6D", " ", "=", " ", 
     RowBox[{"-", "D1"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.835440638145093*^9, {3.8378516305503225`*^9, 3.837851672997411*^9}, {
   3.8378531060870967`*^9, 3.8378531063741617`*^9}, {3.858748755184081*^9, 
   3.8587487558790793`*^9}, {3.858748991063896*^9, 3.858749045015069*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"aa87afa3-22ed-43ed-ba21-1ac1c1216247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "appropriate", " ", "linear", " ", 
     "combinations", " ", "for", " ", "the", " ", "reduced", " ", 
     "generators", " ", "that", " ", "commute", " ", "with", " ", 
     SubscriptBox["P", "+"]}], ",", " ", 
    RowBox[{"see", " ", "paper", " ", "for", " ", "list"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "Pplus", "]"}], "   ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", "Pplus", "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"P6D", "[", "1", "]"}], " ", "+", 
          RowBox[{"P6D", "[", "6", "]"}]}], ")"}]}], " ", "+", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"M6D", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", 
             RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"8", 
           RowBox[{"Sqrt", "[", "2", "]"}], 
           RowBox[{"R", "^", "2"}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K6D", "[", "1", "]"}], " ", "-", 
          RowBox[{"K6D", "[", "6", "]"}]}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "Pminus", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Mat", "[", "Pminus", "]"}], "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"P6D", "[", "1", "]"}], " ", "-", 
         RowBox[{"P6D", "[", "6", "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"P", "[", "i_", "]"}], "]"}], "   ", ":=", " ", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"P", "[", "i", "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{"P6D", "[", 
        RowBox[{"i", "+", "1"}], "]"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M6D", "[", 
              RowBox[{
               RowBox[{"j", "+", "1"}], ",", "1"}], "]"}], " ", "-", 
             RowBox[{"M6D", "[", 
              RowBox[{
               RowBox[{"j", "+", "1"}], ",", "6"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"Mplus", "[", "i_", "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"Mplus", "[", "i", "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M6D", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "1"}], "]"}], " ", "+", " ", 
          RowBox[{"M6D", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "6"}], "]"}]}], ")"}]}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"K6D", "[", 
            RowBox[{"j", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"c", "[", "a_", "]"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"c", "[", "a", "]"}], "]"}], " ", "=", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
           RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
          RowBox[{"M6D", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "B1", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", "B1", "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "R"}], "/", "4"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"M6D", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", 
             RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"R", "/", "2"}], " ", 
        RowBox[{"Mat", "[", "Pplus", "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "T", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", "T", "]"}], "=", " ", 
      RowBox[{"D6D", " ", "+", 
       RowBox[{"M6D", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "Kplus", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", "Kplus", "]"}], "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K6D", "[", "1", "]"}], " ", "+", " ", 
         RowBox[{"K6D", "[", "6", "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"Q", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"Q", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Q1", "[", 
           RowBox[{"B", ",", "I"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"Ql", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"Ql", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Q2", "[", 
           RowBox[{"B", ",", "I"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"S", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"S", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
          RowBox[{"S1", "[", 
           RowBox[{"B", ",", "I"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"Sl", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"Sl", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
          RowBox[{"S2", "[", 
           RowBox[{"B", ",", "I"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"\[CapitalTheta]", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "8"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], "-", 
              " ", 
              RowBox[{
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}], ")"}],
             "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Q1", "[", 
            RowBox[{"B", ",", "I"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"Sqrt", "[", "2", "]"}], "R"}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
           RowBox[{"S1", "[", 
            RowBox[{"B", ",", "I"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"\[CapitalTheta]l", "[", 
       RowBox[{"A_", ",", "I_"}], "]"}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"A", ",", "I"}], "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "8"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], "-", 
              " ", 
              RowBox[{
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}], ")"}],
             "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Q2", "[", 
            RowBox[{"B", ",", "I"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"Sqrt", "[", "2", "]"}], "R"}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}], 
           RowBox[{"S2", "[", 
            RowBox[{"B", ",", "I"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "4"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"Mat", ",", "Listable"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.830449961372755*^9, 3.830450070398644*^9}, {
   3.830491633302033*^9, 3.830491776654593*^9}, {3.8304918074075212`*^9, 
   3.830492249061027*^9}, {3.830492297646866*^9, 3.830492371136669*^9}, {
   3.830492410354097*^9, 3.8304924272580347`*^9}, {3.830492482028265*^9, 
   3.830492526365205*^9}, {3.830499762689695*^9, 3.830499809187625*^9}, {
   3.830499847116952*^9, 3.830499916430237*^9}, {3.830499951055694*^9, 
   3.830499957543704*^9}, {3.830500004194757*^9, 3.83050011205197*^9}, {
   3.830500414959538*^9, 3.83050067982053*^9}, {3.8309445472636642`*^9, 
   3.8309445575339804`*^9}, {3.830944599118087*^9, 3.830944620590317*^9}, {
   3.8309491036587*^9, 3.8309491039298744`*^9}, {3.8309493993545637`*^9, 
   3.8309494286975665`*^9}, {3.830951825159772*^9, 3.8309518254470077`*^9}, 
   3.830952993415598*^9, {3.830960293294961*^9, 3.830960316845744*^9}, {
   3.8309604034707756`*^9, 3.8309604247350435`*^9}, 3.8309606255184298`*^9, {
   3.830960974302478*^9, 3.8309610012612505`*^9}, {3.831032943130206*^9, 
   3.8310329533213496`*^9}, {3.8310351415737143`*^9, 3.831035162148713*^9}, {
   3.831035758353258*^9, 3.831035759760955*^9}, {3.831035934411092*^9, 
   3.831035954794775*^9}, {3.831037297440766*^9, 3.8310373334384947`*^9}, {
   3.831041904062642*^9, 3.831041905069668*^9}, {3.8310419386058226`*^9, 
   3.8310419388127184`*^9}, {3.8310947467171955`*^9, 3.831094769180015*^9}, {
   3.8311044922807274`*^9, 3.831104495096225*^9}, {3.8378516862944126`*^9, 
   3.837851710246324*^9}, {3.8378531232554765`*^9, 3.8378531234945307`*^9}, {
   3.8396700037620993`*^9, 3.839670122929554*^9}, {3.839670447297225*^9, 
   3.8396704667047586`*^9}, {3.8396705086415405`*^9, 
   3.8396705526568794`*^9}, {3.839671381919513*^9, 3.8396713931354556`*^9}, {
   3.8396716415672607`*^9, 3.839671648800141*^9}, {3.8396729575023155`*^9, 
   3.839672958669836*^9}, {3.839673417917821*^9, 3.839673418685074*^9}, {
   3.839673491901986*^9, 3.839673554684509*^9}, {3.8396738498368025`*^9, 
   3.8396739289884605`*^9}, {3.839673973532452*^9, 3.8396740596289725`*^9}, {
   3.8396753592926235`*^9, 3.839675359386897*^9}, {3.8420053952054195`*^9, 
   3.8420054151886215`*^9}, {3.842442207256118*^9, 3.84244227419692*^9}, {
   3.842442331945877*^9, 3.842442340666006*^9}, {3.858749010073058*^9, 
   3.858749018615814*^9}, {3.858749049232546*^9, 3.8587490879841156`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"bb38355a-59cc-4fb1-90c8-14765ae725ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generators and Basic Functions", "Section",
 CellChangeTimes->{{3.8459889129585285`*^9, 
  3.845988928318709*^9}},ExpressionUUID->"71edf0bc-513c-4c46-9849-\
61952968198c"],

Cell["\<\
We define the keywords for the bosonic and fermionic generators, as well as \
basic functions, these are to find exact values for the structure constants., \
they keywords are later cleared from memory.\
\>", "Text",
 CellChangeTimes->{{3.845988935645893*^9, 3.84598896318216*^9}, {
  3.858749136927168*^9, 
  3.8587491662071233`*^9}},ExpressionUUID->"1dcf8205-3aba-49b2-a9a2-\
98ed44256581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "bosonic", " ", "generators"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bosons", " ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "Pplus", "}"}], ",", 
       RowBox[{"{", "Pminus", "}"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{"P", ",", "4"}], "]"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{"Mplus", ",", "4"}], "]"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{"c", ",", "3"}], "]"}], ",", 
       RowBox[{"{", "B1", "}"}], ",", 
       RowBox[{"{", "T", "}"}], ",", 
       RowBox[{"{", "Kplus", "}"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"R11", "[", 
            RowBox[{"I", ",", "J"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", "I", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"R22", "[", 
            RowBox[{"I", ",", "J"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", "I", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"R12", "[", 
            RowBox[{"I", ",", "J"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", "2"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"List", " ", "of", " ", "fermionic", " ", "generators"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fermions", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Ql", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sl", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"A", ",", "I"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"I", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"J", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"bosons", ",", "fermions"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8396712295045443`*^9, 3.8396712326706033`*^9}, {
   3.8396712794927835`*^9, 3.839671352734863*^9}, {3.839671398542824*^9, 
   3.8396714007995*^9}, {3.839673556908909*^9, 3.8396735635008106`*^9}, {
   3.842443350644772*^9, 3.842443356437335*^9}, {3.8430441211888933`*^9, 
   3.843044153204713*^9}, {3.843044302343235*^9, 3.843044312374607*^9}, {
   3.8459889694865246`*^9, 3.845989028431547*^9}, {3.8459892578548064`*^9, 
   3.8459892607670045`*^9}, 3.8535737643621187`*^9, {3.8587491745608177`*^9, 
   3.8587492096480675`*^9}, 3.8587492741851425`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5c8d9bed-342e-4f60-91ce-0efd846d67ef"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"Pplus", ",", "Pminus", ",", 
    RowBox[{"P", "(", "1", ")"}], ",", 
    RowBox[{"P", "(", "2", ")"}], ",", 
    RowBox[{"P", "(", "3", ")"}], ",", 
    RowBox[{"P", "(", "4", ")"}], ",", 
    RowBox[{"Mplus", "(", "1", ")"}], ",", 
    RowBox[{"Mplus", "(", "2", ")"}], ",", 
    RowBox[{"Mplus", "(", "3", ")"}], ",", 
    RowBox[{"Mplus", "(", "4", ")"}], ",", 
    RowBox[{"c", "(", "1", ")"}], ",", 
    RowBox[{"c", "(", "2", ")"}], ",", 
    RowBox[{"c", "(", "3", ")"}], ",", "B1", ",", "T", ",", "Kplus", ",", 
    RowBox[{"R11", "(", 
     RowBox[{"1", ",", "1"}], ")"}], ",", 
    RowBox[{"R11", "(", 
     RowBox[{"1", ",", "2"}], ")"}], ",", 
    RowBox[{"R11", "(", 
     RowBox[{"2", ",", "2"}], ")"}], ",", 
    RowBox[{"R22", "(", 
     RowBox[{"1", ",", "1"}], ")"}], ",", 
    RowBox[{"R22", "(", 
     RowBox[{"1", ",", "2"}], ")"}], ",", 
    RowBox[{"R22", "(", 
     RowBox[{"2", ",", "2"}], ")"}], ",", 
    RowBox[{"R12", "(", 
     RowBox[{"1", ",", "1"}], ")"}], ",", 
    RowBox[{"R12", "(", 
     RowBox[{"1", ",", "2"}], ")"}], ",", 
    RowBox[{"R12", "(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", 
    RowBox[{"R12", "(", 
     RowBox[{"2", ",", "2"}], ")"}], ",", 
    RowBox[{"Q", "(", 
     RowBox[{"3", ",", "1"}], ")"}], ",", 
    RowBox[{"Q", "(", 
     RowBox[{"3", ",", "2"}], ")"}], ",", 
    RowBox[{"Q", "(", 
     RowBox[{"4", ",", "1"}], ")"}], ",", 
    RowBox[{"Q", "(", 
     RowBox[{"4", ",", "2"}], ")"}], ",", 
    RowBox[{"Ql", "(", 
     RowBox[{"3", ",", "1"}], ")"}], ",", 
    RowBox[{"Ql", "(", 
     RowBox[{"3", ",", "2"}], ")"}], ",", 
    RowBox[{"Ql", "(", 
     RowBox[{"4", ",", "1"}], ")"}], ",", 
    RowBox[{"Ql", "(", 
     RowBox[{"4", ",", "2"}], ")"}], ",", 
    RowBox[{"S", "(", 
     RowBox[{"3", ",", "1"}], ")"}], ",", 
    RowBox[{"S", "(", 
     RowBox[{"3", ",", "2"}], ")"}], ",", 
    RowBox[{"S", "(", 
     RowBox[{"4", ",", "1"}], ")"}], ",", 
    RowBox[{"S", "(", 
     RowBox[{"4", ",", "2"}], ")"}], ",", 
    RowBox[{"Sl", "(", 
     RowBox[{"3", ",", "1"}], ")"}], ",", 
    RowBox[{"Sl", "(", 
     RowBox[{"3", ",", "2"}], ")"}], ",", 
    RowBox[{"Sl", "(", 
     RowBox[{"4", ",", "1"}], ")"}], ",", 
    RowBox[{"Sl", "(", 
     RowBox[{"4", ",", "2"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]", "(", 
     RowBox[{"1", ",", "1"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]", "(", 
     RowBox[{"1", ",", "2"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]", "(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]", "(", 
     RowBox[{"2", ",", "2"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]l", "(", 
     RowBox[{"1", ",", "1"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]l", "(", 
     RowBox[{"1", ",", "2"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]l", "(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", 
    RowBox[{"\[CapitalTheta]l", "(", 
     RowBox[{"2", ",", "2"}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.85874926797585*^9, 3.858749277251042*^9}, 
   3.85944529092934*^9, 3.8594552355189548`*^9, 3.8619640763739185`*^9, 
   3.861982002464782*^9, 3.862022869771118*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"0d36273d-6326-49eb-a209-1902b3a47cfd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "J", "]"}], " ", "returns", " ", "24", "x24", " ", 
     "matrix", " ", "rep", " ", "of", " ", "generator", " ", "J"}], ",", " ", 
    RowBox[{
    "we", " ", "define", " ", "it", " ", "to", " ", "be", " ", "linear", " ", 
     "and", " ", "return", " ", "ZeroMat", " ", "on", " ", "zero", " ", 
     "input"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{
       RowBox[{"a_", "?", "ScalarQ"}], " ", "A_"}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"Mat", "[", "A", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Mat", "[", "A", "]"}], " ", "+", " ", 
      RowBox[{"Mat", "[", "B", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mat", "[", "0", "]"}], " ", ":=", " ", 
     RowBox[{"ZeroMat", "[", "24", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "vector", " ", "of", " ", "mat", " ", "rep", " ", "for", " ", 
     "convienence", " ", "and", " ", "speed"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matJ", "=", 
     RowBox[{"Mat", "[", "J", "]"}]}], ";"}], " "}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.85874922359991*^9, 3.8587492566719666`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"8658d395-55dd-4324-ad82-964650dddbee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Supertrace", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Str", "[", "A_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", 
        RowBox[{"a", ",", "a"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "16"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", 
        RowBox[{"a", ",", "a"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"16", "+", "1"}], ",", "24"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "deg", " ", "is", " ", "used", " ", "to", " ", "define", " ", "the", " ",
       "degree", " ", "of", " ", "an", " ", "index"}], ",", " ", 
     RowBox[{
      RowBox[{"|", "a", "|"}], " ", "=", " ", 
      RowBox[{"0", " ", "for", " ", "bosons"}]}], ",", ",", " ", 
     RowBox[{"1", " ", "for", " ", "fermions"}], ",", " ", 
     RowBox[{"1", "\[LessEqual]", "a", "\[LessEqual]", 
      RowBox[{"26", " ", "is", " ", "bosons", " ", "27"}], "\[LessEqual]", 
      "a", "\[LessEqual]", 
      RowBox[{"50", " ", "is", " ", "fermions"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "[", "a_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a", "\[LessEqual]", 
       RowBox[{"Length", "[", "bosons", "]"}]}], ",", "0", ",", "1"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "mag", " ", "is", " ", "used", " ", "to", " ", "define", " ", "the", " ",
       "degree", " ", "of", " ", "an", " ", "matrix"}], ",", " ", 
     RowBox[{
      RowBox[{"|", "A", "|"}], " ", "=", " ", 
      RowBox[{"0", " ", "for", " ", "bosons"}]}], ",", ",", " ", 
     RowBox[{"1", " ", "for", " ", "fermions"}], ",", " ", 
     RowBox[{
     "only", " ", "works", " ", "for", " ", "explicit", " ", "basis", " ", 
      "of", " ", "generators"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mag", "[", "A_", "]"}], ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"J", "\[LeftDoubleBracket]", 
           RowBox[{"27", ";;"}], "\[RightDoubleBracket]"}], "]"}], ",", "A"}],
         "]"}], ",", "1", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "\[CapitalIota]", " ", "is", " ", "later", " ", "used", " ", "as", " ", 
     "the", " ", "Identity", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mag", "[", "\[CapitalIota]", "]"}], " ", ":=", " ", "0"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Defining", " ", "the", " ", 
       RowBox[{"statisics", ":", " ", 
        RowBox[{"boson", " ", "+", " ", "boson"}]}]}], " ", "=", " ", 
      "boson"}], ",", " ", 
     RowBox[{
      RowBox[{"fermion", " ", "+", " ", "boson"}], " ", "=", " ", 
      RowBox[{"fermion", " ", "..."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mag", "[", 
      RowBox[{"A_", " ", ".", " ", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"mag", "[", "A", "]"}], " ", "+", " ", 
      RowBox[{"mag", "[", "B", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Extract", " ", "bose", " ", "and", " ", "fermi", " ", "parts", " ", "of",
      " ", "a", " ", "supermatrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bose", "[", "A_", "]"}], ":=", " ", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"m", ",", "n"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "16"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "16"}], "}"}]}], "]"}], ",", 
          RowBox[{"ZeroMat", "[", 
           RowBox[{"16", ",", "8"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ZeroMat", "[", 
           RowBox[{"8", ",", "16"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"m", ",", "n"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "17", ",", "24"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "17", ",", "24"}], "}"}]}], "]"}]}], "}"}]}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fermi", "[", "A_", "]"}], " ", ":=", "  ", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ZeroMat", "[", "16", "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"m", ",", "n"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "16"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "17", ",", "24"}], "}"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"m", ",", "n"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "17", ",", "24"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "16"}], "}"}]}], "]"}], ",", 
          RowBox[{"ZeroMat", "[", "8", "]"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Check", " ", "if", " ", "quantity", " ", "is", " ", "a", " ", "scalar", 
      " ", "multipler"}], ",", " ", 
     RowBox[{"so", " ", "could", " ", 
      RowBox[{"e", ".", "g", ".", " ", "be"}], " ", "pulled", " ", "out", " ",
       "of", " ", "linear", " ", "funcs", " ", "such", " ", "as", " ", 
      RowBox[{"Mat", "[", "]"}], " ", "and", " ", 
      RowBox[{"deg", "[", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ScalarQ", "[", "a_", "]"}], ":=", 
     RowBox[{"Or", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Options", "[", "a", "]"}], ",", 
         RowBox[{"\"\<scalar\>\"", "\[Rule]", " ", "True"}]}], "]"}], ",", 
       RowBox[{"NumericQ", "[", "a", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Round", " ", "numerically", " ", "insignificant", " ", "float", " ", 
     "to", " ", "zero"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRoundNum", "[", "A_", "]"}], " ", ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "A", "]"}], " ", "<", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "10"}]}]}], ",", " ", "0", ",", " ", "A"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRound", "[", 
      RowBox[{
       RowBox[{"a_", " ", "?", "ScalarQ"}], " ", "A_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "a", "]"}], " ", "<", 
        RowBox[{"10", "^", 
         RowBox[{"-", "8"}]}]}], ",", " ", "0", " ", ",", " ", 
       RowBox[{"a", " ", "A"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRound", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"ZeroRound", "[", "A", "]"}], " ", "+", " ", 
      RowBox[{"ZeroRound", "[", "B", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRound", "[", "0", "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRound", "[", "0.", "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZeroRound", "[", 
      RowBox[{"0.", " ", "+", " ", 
       RowBox[{"0.", " ", "\[ImaginaryI]"}]}], "]"}], " ", ":=", "0"}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.829391642312125*^9, 3.829391685904784*^9}, {
   3.829391732204444*^9, 3.829391748745215*^9}, {3.829391796825021*^9, 
   3.829391819385117*^9}, {3.829395082020907*^9, 3.82939518174886*^9}, {
   3.830239954056592*^9, 3.830239972856002*^9}, {3.8302400547692204`*^9, 
   3.830240055800578*^9}, {3.8302402045638113`*^9, 3.830240235507455*^9}, {
   3.8311123640449266`*^9, 3.8311123645727053`*^9}, 3.8376075597457743`*^9, 
   3.839671479982418*^9, {3.8396723219343596`*^9, 3.8396723222383018`*^9}, {
   3.839673011980991*^9, 3.8396730336933136`*^9}, 3.8396794008354664`*^9, {
   3.8417423313391395`*^9, 3.841742331657814*^9}, {3.8417440310017157`*^9, 
   3.841744064184763*^9}, {3.8420057809323483`*^9, 3.8420058199246793`*^9}, {
   3.8420059529166884`*^9, 3.842005953379937*^9}, {3.842006123860881*^9, 
   3.842006124164383*^9}, {3.8426145327247467`*^9, 3.842614538484004*^9}, {
   3.842692574717474*^9, 3.842692597676103*^9}, {3.842697834745654*^9, 
   3.842697852439386*^9}, {3.845989042143931*^9, 3.845989062462826*^9}, {
   3.845989093550703*^9, 3.845989305118641*^9}, {3.845989778718809*^9, 
   3.845989780590953*^9}, {3.8587492606081314`*^9, 3.8587494215841384`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"57ac3909-8220-4268-8bb8-29568fbabf01"],

Cell[TextData[{
 "Use the explicit matrix rep to create a non-vanishing bilinear ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "ab"], TraditionalForm]],ExpressionUUID->
  "f5bd1012-a1a8-4baa-abf4-81b69cf1c1e3"],
 "= ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Str", "(", 
    RowBox[{
     SuperscriptBox["J", "a"], ".", 
     SuperscriptBox["J", "b"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "081ce04d-1415-49e4-b100-35f5e7e79385"],
 ", and its inverse"
}], "Text",
 CellChangeTimes->{{3.845989318398673*^9, 3.8459893849116707`*^9}, {
  3.858749431511942*^9, 
  3.8587494350869064`*^9}},ExpressionUUID->"9065972e-8093-4e70-aaf7-\
da16dd255020"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", " ", "=", " ", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Str", "[", 
       RowBox[{
        RowBox[{
        "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], ".", 
        RowBox[{
        "matJ", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}], 
       "]"}], " ", "//", "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ginv", " ", "=", " ", 
   RowBox[{"Inverse", "[", "g", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.830491794632015*^9, 3.83049180097538*^9}, {
   3.83050098169203*^9, 3.8305010432932796`*^9}, {3.8305010925355463`*^9, 
   3.830501182937338*^9}, {3.830501213554809*^9, 3.83050130630867*^9}, {
   3.8305013472061234`*^9, 3.830501366391189*^9}, {3.830502872068231*^9, 
   3.83050295376511*^9}, {3.830503703427434*^9, 3.830503954931766*^9}, {
   3.830504009735031*^9, 3.830504018245335*^9}, {3.8305041476331453`*^9, 
   3.830504151248899*^9}, {3.830504184202693*^9, 3.83050421845921*^9}, {
   3.8305042891736383`*^9, 3.8305043247259073`*^9}, {3.830504357463665*^9, 
   3.8305044569377193`*^9}, {3.830504495475209*^9, 3.830504496884465*^9}, {
   3.8305045627191687`*^9, 3.830504620415043*^9}, {3.830504665335745*^9, 
   3.830504819700596*^9}, {3.830505148142519*^9, 3.8305051651260433`*^9}, {
   3.8305052140329933`*^9, 3.830505281376874*^9}, {3.8305056578284616`*^9, 
   3.8305056653803473`*^9}, {3.8305057601359158`*^9, 
   3.8305057667596827`*^9}, {3.8305058640345783`*^9, 3.830505881066864*^9}, 
   3.830506485917815*^9, {3.830506546453933*^9, 3.830506548886372*^9}, {
   3.830506653887171*^9, 3.830506754476221*^9}, {3.830945930300994*^9, 
   3.8309459423486986`*^9}, {3.8309460548612394`*^9, 
   3.8309460773084526`*^9}, {3.8309461720614924`*^9, 3.830946255740659*^9}, {
   3.832060336693466*^9, 3.832060416082345*^9}, {3.8320606125092306`*^9, 
   3.8320606131972375`*^9}, {3.832063592580707*^9, 3.8320636117305546`*^9}, {
   3.833556210871694*^9, 3.833556459035091*^9}, {3.8354383067756424`*^9, 
   3.835438307415269*^9}, {3.835442344688608*^9, 3.8354423716305437`*^9}, {
   3.83967014539353*^9, 3.839670154656852*^9}, {3.839671448175514*^9, 
   3.839671489134692*^9}, {3.83967231875041*^9, 3.8396723193573947`*^9}, {
   3.8396768549529433`*^9, 3.839676870855923*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"076191f4-7271-4c98-aaae-82ec482ad989"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "cleanup", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"gensum", ",", "newsubs"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "Pplus", ",", "Pminus", ",", "P", ",", "Mplus", ",", "c", ",", "B1", ",", 
     "T", ",", "Kplus", ",", "R11", ",", "R22", ",", "R12", ",", "Q", ",", 
     "Ql", ",", "S", ",", "Sl", ",", "\[CapitalTheta]", ",", 
     "\[CapitalTheta]l", ",", "Com"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.839673789468937*^9, 3.8396737898040905`*^9}, {
  3.8396774594642177`*^9, 3.8396774612570868`*^9}, {3.8459893957906833`*^9, 
  3.8459894036144247`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"062e327b-2de4-4674-9af4-5aa597e76623"]
}, Closed]],

Cell[CellGroupData[{

Cell["Commutation Relations", "Section",
 CellChangeTimes->{{3.8459894600468197`*^9, 
  3.845989468798*^9}},ExpressionUUID->"c013d4ad-ebe6-460f-a269-384e31fa9650"],

Cell["\<\
It is useful to define the commutators for the keywords Pplus, Pminus etc as \
well as using the 24x24 matricies (lookup tables are far quicker than 24x24 \
matrix multiplication)\
\>", "Text",
 CellChangeTimes->{{3.8459894775507536`*^9, 
  3.845989519902092*^9}},ExpressionUUID->"48f7ef0d-a5f9-4dc9-97ca-\
87cf41397109"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Basic", " ", "properties"}], ",", " ", "Linear", ",", " ", 
    "Symmetry", ",", " ", 
    RowBox[{"Action", " ", "on", " ", "product", " ", "etc"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"a__", ",", 
       RowBox[{"b_", "+", "c_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "+", 
      RowBox[{"Com", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"a_", "+", "b_"}], ",", "c__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"a", ",", "c"}], "]"}], "+", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "?", "ScalarQ"}], "  ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R", " ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{"R", " ", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"b_", ",", 
       RowBox[{"R", " ", "c_"}]}], "]"}], ":=", 
     RowBox[{"R", "  ", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"b_", ",", 
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "c_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"Com", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"a_", ",", 
       RowBox[{
        RowBox[{"b_", "?", "ScalarQ"}], " ", "c_"}]}], "]"}], ":=", 
     RowBox[{"b", " ", 
      RowBox[{"Com", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{"a_", ",", "i__"}], "]"}], ",", "b_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Com", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "i"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{"b_", ",", "i__"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Com", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "i"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"0", ",", "a_"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"a_", "?", "ScalarQ"}], ",", " ", "b_"}], "]"}], ":=", " ", 
     "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"a_", ",", " ", 
       RowBox[{"b_", "?", "ScalarQ"}]}], "]"}], ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Product", " ", "rule"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"A_", " ", ".", " ", "B_"}], " ", ",", "C_"}], "]"}], " ", ":=",
      " ", 
     RowBox[{
      RowBox[{"A", " ", ".", " ", 
       RowBox[{"Com", "[", 
        RowBox[{"B", ",", "C"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mag", "[", "B", "]"}], 
           RowBox[{"mag", "[", "C", "]"}]}], ")"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"Com", "[", 
         RowBox[{"A", ",", "C"}], "]"}], " ", ".", " ", "B"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"A_", ",", " ", 
       RowBox[{"B_", " ", ".", " ", "C_"}]}], "]"}], "  ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Com", "[", 
        RowBox[{"A", ",", "B"}], "]"}], ".", "C"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mag", "[", "A", "]"}], 
           RowBox[{"mag", "[", "B", "]"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"B", ".", 
        RowBox[{"Com", "[", 
         RowBox[{"A", ",", "C"}], "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Id", " ", "=", " ", 
     RowBox[{
     "\[CapitalIota]", " ", "commuttes", " ", "with", " ", "everything"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"A_", ",", "\[CapitalIota]"}], "]"}], " ", ":=", " ", "0"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"\[CapitalIota]", ",", " ", "A_"}], "]"}], " ", ":=", " ", 
     "0"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Action", " ", "of", " ", "the", " ", "commutator", " ", "on", " ", 
      "Tensor", " ", "product"}], ",", " ", 
     RowBox[{"very", " ", "important"}], ",", " ", 
     RowBox[{"see", " ", "0902.3299"}], ",", " ", 
     RowBox[{"appen", " ", "A", " ", "for", " ", "LaTeX", " ", "eq"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{
       "jA_", "\[TensorProduct]", " ", "jB_", " ", "\[TensorProduct]", " ", 
        "jC_"}], ",", " ", 
       RowBox[{
       "jD_", " ", "\[TensorProduct]", " ", "jE_", " ", "\[TensorProduct]", 
        " ", "jF_"}]}], "]"}], " ", ":=", "  ", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"1", "/", "4"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mag", "[", "jB", "]"}], "+", " ", 
              RowBox[{"mag", "[", "jC", "]"}]}], ")"}], 
            RowBox[{"mag", "[", "jD", "]"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"mag", "[", "jC", "]"}], 
            RowBox[{"mag", "[", "jE", "]"}]}]}], " ", ")"}]}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Com", "[", 
           RowBox[{"jA", ",", "jD"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"Com", "[", 
           RowBox[{"jB", ",", "jE"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"Com", "[", 
           RowBox[{"jC", ",", "jF"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Com", "[", 
           RowBox[{"jA", ",", "jD"}], "]"}], "\[TensorProduct]", " ", 
          RowBox[{"AntiCom", "[", 
           RowBox[{"jB", ",", "jE"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"AntiCom", "[", 
           RowBox[{"jC", ",", "jF"}], "]"}]}], " ", "+", 
         RowBox[{
          RowBox[{"AntiCom", "[", 
           RowBox[{"jA", ",", "jD"}], "]"}], "\[TensorProduct]", " ", 
          RowBox[{"Com", "[", 
           RowBox[{"jB", ",", "jE"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"AntiCom", "[", 
           RowBox[{"jC", ",", "jF"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"AntiCom", "[", 
           RowBox[{"jA", ",", "jD"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"AntiCom", "[", 
           RowBox[{"jB", ",", "jE"}], "]"}], " ", "\[TensorProduct]", " ", 
          RowBox[{"Com", "[", 
           RowBox[{"jC", ",", "jF"}], "]"}]}]}], ")"}]}], "]"}]}], ";"}], " ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Above", " ", "requires", " ", "Anticom"}], ",", " ", 
     RowBox[{
     "so", " ", "we", " ", "repeat", " ", "the", " ", "above", " ", "for", 
      " ", "Anticom"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"a__", ",", 
       RowBox[{"b_", "+", "c_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"AntiCom", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "+", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{"a_", "+", "b_"}], ",", "c__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"AntiCom", "[", 
       RowBox[{"a", ",", "c"}], "]"}], "+", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "?", "ScalarQ"}], "  ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{"R", " ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{"R", " ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"b_", ",", 
       RowBox[{"R", " ", "c_"}]}], "]"}], ":=", 
     RowBox[{"R", "  ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "b_"}], ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"b_", ",", 
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "c_"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"a_", ",", 
       RowBox[{
        RowBox[{"b_", "?", "ScalarQ"}], " ", "c_"}]}], "]"}], ":=", 
     RowBox[{"b", " ", 
      RowBox[{"AntiCom", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{"a_", ",", "i__"}], "]"}], ",", "b_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"AntiCom", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "i"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"a_", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{"b_", ",", "i__"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"AntiCom", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "i"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"0", ",", "a_"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{
       RowBox[{"a_", "?", "ScalarQ"}], ",", " ", "b_"}], "]"}], ":=", " ", 
     "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"a_", ",", " ", 
       RowBox[{"b_", "?", "ScalarQ"}]}], "]"}], ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Properties", " ", "with", " ", "Id"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"A_", ",", " ", "\[CapitalIota]"}], "]"}], " ", ":=", " ", 
     RowBox[{"2", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"\[CapitalIota]", ",", " ", "A_"}], "]"}], " ", ":=", " ", 
     RowBox[{"2", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"\[CapitalIota]", ",", "\[CapitalIota]"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"2", " ", "\[CapitalIota]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "AntiCom", " ", "of", " ", "two", " ", "ferms", " ", "is", " ", "really", 
     " ", "a", " ", "commutator"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mag", "[", "A", "]"}], 
         RowBox[{"mag", "[", "B", "]"}]}], " ", "==", " ", "0"}], " ", ",", 
       " ", 
       RowBox[{
        RowBox[{"A", ".", "B"}], " ", "+", " ", 
        RowBox[{"B", ".", "A"}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{"A", " ", ".", "B"}], " ", "-", " ", 
        RowBox[{"B", " ", ".", " ", "A"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Messing", " ", "with", " ", "inbuilt", " ", "funcs", " ", "to", " ", 
     "help", " ", "simplifications"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", "Dot", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", "TensorProduct", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unprotect", "[", "Power", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Structures", " ", "later", " ", "involve", " ", "dotting", " ", "0", 
      " ", "with", " ", "matricies"}], ",", " ", 
     RowBox[{
      RowBox[{
      "as", " ", "well", " ", "as", " ", "factorisation", " ", "rules", " ", 
       "for", " ", "Dot", " ", "like", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", "A"}], ")"}], ".", " ", "B"}]}], " ", "=", " ", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"A", ".", "B"}], ")"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"0", ",", "A_"}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", "0"}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"0.", "A_"}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", "0."}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", 
       RowBox[{"a_", " ", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"a_", " ", "?", "NumericQ"}], ",", "A_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"a", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", "R"}], "]"}], " ", ":=", " ", 
     RowBox[{"R", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"R", ",", "A_"}], "]"}], " ", ":=", " ", 
     RowBox[{"R", " ", "A"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", 
       RowBox[{"Times", "[", 
        RowBox[{
         RowBox[{"a_", " ", "?", "NumericQ"}], ",", "B_"}], "]"}]}], "]"}], 
     " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Times", "[", 
        RowBox[{
         RowBox[{"a_", " ", "?", "NumericQ"}], ",", "A_"}], "]"}], ",", 
       "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", " ", "?", "NumericQ"}], " ", "A_"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"b_", "?", "NumericQ"}], " ", "B_"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"c_", " ", "?", "NumericQ"}], " ", "C_"}]}]}], "]"}], ":=", 
     " ", 
     RowBox[{
      RowBox[{"a", " ", "b", " ", 
       RowBox[{"Dot", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a", " ", "c", " ", 
       RowBox[{"Dot", "[", 
        RowBox[{"A", ",", "C"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a_", " ", "?", "NumericQ"}], " ", "A_"}], " ", "+", 
        RowBox[{
         RowBox[{"b_", "?", "NumericQ"}], " ", "B_"}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{"c_", " ", "?", "NumericQ"}], " ", "C_"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"a", " ", "c", " ", 
       RowBox[{"Dot", "[", 
        RowBox[{"A", ",", "C"}], "]"}]}], " ", "+", " ", 
      RowBox[{"b", " ", "c", " ", 
       RowBox[{"Dot", "[", 
        RowBox[{"B", ",", "C"}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Plus", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ",", "C_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "C"}], "]"}], " ", "+", " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"B", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", 
       RowBox[{"Plus", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}], " ", "+", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", 
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "B_"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "n_"}], " ", "A_"}], ",", " ", "B_"}], "]"}], ":=", 
     " ", 
     RowBox[{
      RowBox[{"R", "^", "n"}], " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", 
       RowBox[{"R", " ", "B_"}]}], "]"}], ":=", " ", 
     RowBox[{"R", " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"R", " ", "A_"}], ",", " ", "B_"}], "]"}], ":=", " ", 
     RowBox[{"R", " ", 
      RowBox[{"Dot", "[", 
       RowBox[{"A", ",", "B"}], "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", "0."}], "]"}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"0.", ",", "A_"}], "]"}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", "0"}], "]"}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"0", ",", "A_"}], "]"}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Complex", "[", 
        RowBox[{"0.", ",", "0."}], "]"}], ",", "A_"}], "]"}], ":=", "0"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"Complex", "[", 
        RowBox[{"A_", ",", "0."}], "]"}], ",", "0."}], "]"}], ":=", "0"}], 
    ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"A_", ",", " ", "\[CapitalIota]"}], "]"}], " ", ":=", " ", 
     "A"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"\[CapitalIota]", ",", " ", "A_"}], "]"}], " ", ":=", " ", 
     "A"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"\[CapitalIota]", ",", "\[CapitalIota]"}], "]"}], " ", ":=", 
     " ", "\[CapitalIota]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"VERY", " ", 
     RowBox[{"IMPORTANT", ":", " ", 
      RowBox[{
      "How", " ", "to", " ", "distribute", " ", "the", " ", "Dot", " ", 
       "over", " ", "the", " ", "tensor", " ", "product", " ", "of", " ", 
       "supermatricies"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "A_", "\[TensorProduct]", " ", "B_", " ", "\[TensorProduct]", " ", 
        "C_"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
       "D_", "\[TensorProduct]", " ", "E_", " ", "\[TensorProduct]", " ", 
        "F_"}], ")"}]}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mag", "[", "B", "]"}], " ", "+", " ", 
             RowBox[{"mag", "[", "C", "]"}]}], ")"}], 
           RowBox[{"mag", "[", "D", "]"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"mag", "[", "C", "]"}], " ", 
           RowBox[{"mag", "[", "E", "]"}]}]}], ")"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A", ".", "D"}], ")"}], " ", "\[TensorProduct]", " ", 
        RowBox[{"(", 
         RowBox[{"B", ".", "E"}], ")"}], " ", "\[TensorProduct]", " ", 
        RowBox[{"(", 
         RowBox[{"C", ".", "F"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Distributive", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A_", " ", "+", " ", "B_"}], ")"}], "\[TensorProduct]", " ", 
      "C_"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"A", " ", "\[TensorProduct]", " ", "C"}], " ", "+", " ", 
      RowBox[{"B", " ", "\[TensorProduct]", " ", "C"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C_", " ", "\[TensorProduct]", " ", 
      RowBox[{"(", 
       RowBox[{"A_", " ", "+", " ", "B_"}], ")"}]}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"C", "\[TensorProduct]", " ", "A"}], " ", "+", " ", 
      RowBox[{"C", " ", "\[TensorProduct]", " ", "B"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dont", " ", "forget", " ", "to", " ", "reprotect"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Protect", "[", "Dot", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Protect", "[", "TensorProduct", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Protect", "[", "Power", "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.839679400839467*^9, 3.839679400846469*^9}, {
   3.8417498756518745`*^9, 3.841749956179741*^9}, {3.8417504383555655`*^9, 
   3.8417504395707016`*^9}, {3.8423486757927465`*^9, 3.84234870686483*^9}, {
   3.8423517430546722`*^9, 3.8423518961910105`*^9}, {3.8423519878552575`*^9, 
   3.842351998446249*^9}, {3.842352122878151*^9, 3.8423521319508424`*^9}, {
   3.8423524521418915`*^9, 3.84235259326278*^9}, {3.842375253597263*^9, 
   3.842375267517456*^9}, {3.8423753291343746`*^9, 3.842375345052799*^9}, 
   3.8424352808112698`*^9, {3.84243974791545*^9, 3.842439904431931*^9}, {
   3.84250640818651*^9, 3.842506603083764*^9}, {3.842506771018324*^9, 
   3.842506798989481*^9}, {3.842506910287552*^9, 3.842506919436757*^9}, {
   3.842506978720744*^9, 3.842507001949358*^9}, {3.842507034064053*^9, 
   3.8425071151083813`*^9}, {3.842507208938633*^9, 3.842507211908827*^9}, {
   3.842595337177762*^9, 3.8425954204104013`*^9}, {3.842613158040495*^9, 
   3.842613337595606*^9}, {3.84268744824166*^9, 3.8426874584005632`*^9}, {
   3.8426875396388273`*^9, 3.842687615302464*^9}, 3.84269194346815*^9, {
   3.842692088713604*^9, 3.842692159642579*^9}, {3.842696667951028*^9, 
   3.842696677727066*^9}, {3.842696708301395*^9, 3.8426968046884604`*^9}, {
   3.842696851056497*^9, 3.8426968796775084`*^9}, {3.8426969986914062`*^9, 
   3.842697001475925*^9}, {3.842697083185429*^9, 3.842697182147477*^9}, {
   3.842697242469462*^9, 3.842697254308034*^9}, {3.8429458738673277`*^9, 
   3.8429458988428955`*^9}, {3.842945968715508*^9, 3.842945975098938*^9}, {
   3.8429461044429255`*^9, 3.8429461188263054`*^9}, {3.8429461545389204`*^9, 
   3.8429461628262987`*^9}, {3.844327790290708*^9, 3.844327913045004*^9}, {
   3.845709586200455*^9, 3.845709614200615*^9}, {3.8457099654804125`*^9, 
   3.8457099775284076`*^9}, {3.845989538512723*^9, 3.845989817487899*^9}, {
   3.8587554319459515`*^9, 3.858755439289934*^9}, {3.8587558822659845`*^9, 
   3.85875588982587*^9}, {3.8587559330680957`*^9, 3.8587560789698553`*^9}, {
   3.8619640390384116`*^9, 3.8619640574528832`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"a9aa691c-2b2b-47cc-b13f-192dc95a9f76"],

Cell["\<\
We now manually enter all the commutation relations symbolically\
\>", "Text",
 CellChangeTimes->{{3.845989844974823*^9, 3.8459898535822067`*^9}, {
  3.858747762807976*^9, 
  3.8587477671189747`*^9}},ExpressionUUID->"a50fce2b-7c4a-45ef-852b-\
092d5a42fc1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Boson", "-", "Boson"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Kplus", ",", "Pminus"}], "]"}], "                ", ":=", 
     "   ", 
     RowBox[{
      RowBox[{"-", "2"}], "T"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Pminus", ",", "Kplus"}], "]"}], "                ", ":=", 
     "     ", 
     RowBox[{"2", "T"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"P", "[", "j_", "]"}]}], "]"}], "                 ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], "]"}], "   ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], "Pminus"}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"P", "[", "j_", "]"}]}], " ", "]"}], "       ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", "j", "]"}]}], " ", "]"}], "    ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "  ", 
         RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "T"}], "    ", 
        "-", " ", 
        RowBox[{
         RowBox[{"2", "/", "R"}], "  ", 
         RowBox[{"\[Delta]", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", "B1"}], 
        " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"c", "[", "a", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "j_", "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], " ", "]"}], "       ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "j", "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], " ", "]"}], "    ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "  ", 
         RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "T"}], "    ", 
        "+", " ", 
        RowBox[{
         RowBox[{"2", "/", "R"}], "  ", 
         RowBox[{"\[Delta]", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", "B1"}], 
        " ", "-", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"c", "[", "a", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Kplus", ",", 
       RowBox[{"P", "[", "i_", "]"}]}], " ", "]"}], "                  ", ":=",
      " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Kplus", ",", 
        RowBox[{"P", "[", "i", "]"}]}], " ", "]"}], " ", "=", "    ", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Mplus", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", "Kplus"}], "]"}], 
     "                   ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", "Kplus"}], "]"}], "=", "     ", 
      RowBox[{"2", 
       RowBox[{"Mplus", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", "Pminus"}], "]"}], "       ", ":=",
      " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", "Pminus"}], "]"}], "=", " ", 
      RowBox[{"-", 
       RowBox[{"P", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Pminus", ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], "       ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Pminus", ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], "=", "   ", 
      RowBox[{"P", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"Mplus", "[", "j_", "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"Mplus", "[", "j", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
       RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "Kplus"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", " ", "Pminus"}], "]"}], "                       ", ":=",
      "    ", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "Pminus"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Pminus", ",", "T"}], "]"}], "                        ", ":=", 
     "        ", 
     RowBox[{"2", " ", "Pminus"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "                           ", 
     ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"P", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", "T"}], "]"}], 
     "                           ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", "T"}], "]"}], "  ", "=", "    ", 
      RowBox[{"P", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], "                  ", ":=",
      " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], "  ", "=", "     ", 
      RowBox[{"Mplus", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", "T"}], "]"}], 
     "                  ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", "T"}], "]"}], "  ", "=", "  ", 
      RowBox[{"-", 
       RowBox[{"Mplus", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", "Kplus"}], "]"}], "                          ", ":=", 
     "        ", 
     RowBox[{"2", "Kplus"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Kplus", ",", "T"}], "]"}], "                          ", ":=", 
     "     ", 
     RowBox[{
      RowBox[{"-", "2"}], "Kplus"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"c", "[", "b_", "]"}]}], "]"}], "                ", ":=", 
     "   ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"c", "[", "b", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CurlyEpsilon]", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "b", ",", "d"}], "\[RightDoubleBracket]"}]}], 
          RowBox[{"c", "[", "d", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "3"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "                  ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"P", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "                  ", ":=", 
     "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], " ", "=", "  ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"P", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], "         ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"Mplus", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "         ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], " ", "=", "  ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"Mplus", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"B1", ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "                        ", ":=",
      "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"B1", ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"P", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", "B1"}], "]"}], 
     "                        ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", "B1"}], "]"}], "   ", "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"P", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"B1", ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], "               ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"B1", ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], "    ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Mplus", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", "B1"}], "]"}], 
     "               ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", "B1"}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Mplus", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R11", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ",", 
       RowBox[{"R22", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R11", "[", 
         RowBox[{"A", ",", "B"}], "]"}], ",", 
        RowBox[{"R22", "[", 
         RowBox[{"C", ",", "D"}], "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "D"}], "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "D"}], "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"A", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "C"}], "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"B", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R22", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}], ",", 
       RowBox[{"R11", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R22", "[", 
         RowBox[{"C", ",", "D"}], "]"}], ",", 
        RowBox[{"R11", "[", 
         RowBox[{"A", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"R12", "[", 
           RowBox[{"A", ",", "C"}], "]"}]}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "D"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "D"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"A", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "C"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"B", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}]}], "]"}], "  ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"A", ",", "B"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"C", ",", "D"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"A", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "C"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R12", "[", 
          RowBox[{"C", ",", "B"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"D", ",", "A"}], "\[RightDoubleBracket]"}]}]}], " ", 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R11", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R11", "[", 
         RowBox[{"A", ",", "B"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"C", ",", "D"}], "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"R11", "[", 
           RowBox[{"A", ",", "C"}], "]"}]}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "D"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R11", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "D"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}], ",", 
       RowBox[{"R11", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"C", ",", "D"}], "]"}], ",", 
        RowBox[{"R11", "[", 
         RowBox[{"A", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "     ", 
       RowBox[{
        RowBox[{
         RowBox[{"R11", "[", 
          RowBox[{"A", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "D"}], "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"R11", "[", 
          RowBox[{"B", ",", "C"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "D"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R22", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R22", "[", 
         RowBox[{"A", ",", "B"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"C", ",", "D"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"R22", "[", 
          RowBox[{"A", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "C"}], "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"R22", "[", 
          RowBox[{"B", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"C_", ",", "D_"}], "]"}], ",", 
       RowBox[{"R22", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"C", ",", "D"}], "]"}], ",", 
        RowBox[{"R22", "[", 
         RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "  ", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"R22", "[", 
           RowBox[{"A", ",", "D"}], "]"}]}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"B", ",", "C"}], "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"R22", "[", 
          RowBox[{"B", ",", "D"}], "]"}], 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R11", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", ":=", " ", 
     RowBox[{"R11", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R22", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", ":=", " ", 
     RowBox[{"R22", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwl0VtMUgEcBvBjN1q6HjIFX0BbD2ICjtIuc8sTyzHYSIiitrYcQRJdbIrN
iFoXjFZkS7AxaGWDLRvUXEtijLZWZNZgXdRlLDdXMDNPLm2UDoXOd3r477d9
38P38C/TNqv0SwiCENIHRfnbdRkHRYo51WbYOPTjPDS9fG6DsaTCB/O3yB7A
Ab3lISxWlwdhiZkVhbVy9hvom+kfgnPXxRlo378jbwH98HQBnAs7pXB8fpCR
O5VWQXG2fTds6b2ggSvY/oPwxITJCS+7bsSgQlJ0bZF2eqnTCxfqHMuytOZM
ah3U8j41QiVrkbGwPb42RzsSryqCH/US0QYnRUbH9jE+aYicE0C7/xJMbO70
CGlfB32MNiunsoZW1FcghIFfoS+7aEtNqTEYSM1/g8WdeUmoon5ubaB929ZX
Cw/VD0vgnYvGJuhSzq5RIzcbuPCpbsAKD3OOe6C9tTsA/1ytfwSFlqpte2hT
to2MhuXR0/AAP2mGMpnABnu7P9ihUvTiJnxfdqwLuh9Hb8F0jOuCRiLxGypG
R9KQ+O7lj/dQZCjcIYUROWsvHJV91kK7JtAEyy2zBujLljTDLnY/o8a2ug2G
edWMuUSrFfLfnWEMT7U4oKHjlJPZMc644Xr/f4/qRHdhaWWFF26aVAdg4dcj
jCf/5jzEPYqsq6m4DXe+kod89yly1RXBMyhw86RBP/03cuIs7Fk56A3TRuKT
jP8AKcubZw==
  "],
 CellLabel->
  "In[154]:=",ExpressionUUID->"3441bcf2-2aa9-4f1a-8558-0794c8789952"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Boson", "-", "Fermion"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "         ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Q", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Q", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "       ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Ql", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "       ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Ql", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "T"}], "]"}], 
     "                   ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "T"}], "]"}], " ", "=", 
      "    ", 
      RowBox[{"Q", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], 
     "                   ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "T"}], "]"}], 
     "                 ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "T"}], "]"}], " ", "=", 
      "    ", 
      RowBox[{"Ql", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "                 ",
      ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], "  ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], " ", "=", "  ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{"-", " ", "R"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "  ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "  ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{"R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{
        RowBox[{"-", " ", "R"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "          ", 
       RowBox[{"R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "Kplus"}], "]"}], 
     "           ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "Kplus"}], "]"}], " ", 
      "=", " ", 
      RowBox[{"Expand", "[", "     ", 
       RowBox[{"-", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"6", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}], ")"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Kplus", ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "           ", ":=",
      " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Kplus", ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "          ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "\[RightDoubleBracket]"}], "-", 
            RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
             RowBox[{"6", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "\[RightDoubleBracket]"}]}], ")"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "Kplus"}], "]"}], 
     "         ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "Kplus"}], "]"}], "   ", 
      "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{"-", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}], "-", 
             RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
              RowBox[{"6", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}], ")"}], " ", 
           RowBox[{"Sl", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Kplus", ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Kplus", ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "       ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "\[RightDoubleBracket]"}], "-", 
            RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
             RowBox[{"6", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "\[RightDoubleBracket]"}]}], ")"}], " ", 
          RowBox[{"Sl", "[", 
           RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], " ", "=", "       ", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Q", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "      ", "=", "     ", 
      RowBox[{
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "      ", "=", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Ql", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "   ", "=", "      ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", 
      "         ", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "   ", "=", "            ", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "   ", "=", 
      "        ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "Pminus"}], "]"}], 
     "         ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "Pminus"}], "]"}], " ", 
      "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], " ", "+", " ", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Q", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Pminus", ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Pminus", ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "         ", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], " ", "+", " ", 
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Q", "[", 
           RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "Pminus"}], "]"}], 
     "      ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "Pminus"}], "]"}], " ", 
      "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], " ", "+", " ", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"Ql", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"Pminus", ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "      ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"Pminus", ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "         ", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], " ", "+", " ", 
             RowBox[{
             "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Ql", "[", 
           RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "           ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "      ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{"R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "           ", ":=",
      "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "     ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{"-", "R"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "     ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "         ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "       ", 
       RowBox[{"R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "   ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{"-", "R"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "    ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "         ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"c", "[", "a_", "]"}]}], "]"}], "       ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"c", "[", "a", "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Sl", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "       ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"c", "[", "a", "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
            RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Sl", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "T"}], "]"}], 
     "                   ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "T"}], "]"}], "  ", "=", 
      "       ", 
      RowBox[{"-", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], 
     "                   ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", 
      "          ", 
      RowBox[{"S", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "T"}], "]"}], 
     "                 ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "T"}], "]"}], " ", "=", 
      "     ", 
      RowBox[{"-", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"T", ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "                 ",
      ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"T", ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "        ", 
      RowBox[{"Sl", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], " ", "=", "            ", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"S", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], " ", "=", "             ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sl", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "   ", "=", "      ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", 
      "          ", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "     ", "=", "        ", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "     ", "=", "    ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "           ", ":=", "    ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "     ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "R"}], ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "\[Alpha]", ",", "\[Beta]"}], 
            "\[RightDoubleBracket]"}], 
           RowBox[{"Q", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "           ", ":=",
      "   ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "      ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "R"}], ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "\[Alpha]", ",", "\[Beta]"}], 
            "\[RightDoubleBracket]"}], 
           RowBox[{"Q", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"P", "[", "i_", "]"}]}], "]"}], "         ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"P", "[", "i", "]"}]}], "]"}], "      ", "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "R"}], ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "\[Alpha]", ",", "\[Beta]"}], 
            "\[RightDoubleBracket]"}], 
           RowBox[{"Ql", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "         ", ":=", 
     "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "       ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "R"}], ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "\[Alpha]", ",", "\[Beta]"}], 
            "\[RightDoubleBracket]"}], 
           RowBox[{"Ql", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "B1"}], "]"}], 
     "                  ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "B1"}], "]"}], "   ", 
      "=", " ", 
      RowBox[{"Expand", "[", "     ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], " ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"B1", ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], 
     "                  ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"B1", ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "   ", "=", " ", 
      RowBox[{"Expand", "[", "       ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", "B1"}], "]"}], 
     "       ", ":=", "     ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", "B1"}], "]"}], "  ", "=",
       " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"B1", ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "       ", ":=", 
     "     ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{"B1", ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "      ", 
       RowBox[{
        RowBox[{"1", "/", "8"}], "  ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"\[CapitalTheta]l", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], " ", "=", "   ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "R"}], ")"}]}], "   ", 
        RowBox[{"Sum", "[", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", " ", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "  ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "R"}], ")"}]}], "    ", 
        RowBox[{"Sum", "[", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", " ", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Mplus", "[", "i_", "]"}]}], "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Mplus", "[", "i", "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "     ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "R"}], ")"}]}], "   ", 
        RowBox[{"Sum", "[", "    ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", " ", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"Sl", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Mplus", "[", "i_", "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], "  ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Mplus", "[", "i", "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "R"}], ")"}]}], "    ", 
        RowBox[{"Sum", "[", "   ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", " ", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"Sl", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "=", "       ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R22", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R22", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", "   ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], " ", "=", "        ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R11", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R11", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", "     ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalTheta]l", "[", 
          RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "=", "   ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", "       ", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]", ",", "B"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "C"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}]}], "]"}], "=", "       ", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]", ",", "C"}], "]"}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"R12", "[", 
        RowBox[{"B_", ",", "C_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"R12", "[", 
         RowBox[{"B", ",", "C"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "   ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "C"}], "]"}]}], 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835687689451496*^9, 3.835687756679345*^9}, {
   3.8356878066378098`*^9, 3.835687815213978*^9}, {3.835688000024482*^9, 
   3.8356882307050962`*^9}, {3.835688277536372*^9, 3.8356883008465652`*^9}, 
   3.8356888317582903`*^9, {3.835688878780238*^9, 3.8356890829985933`*^9}, {
   3.835689113125929*^9, 3.8356892793124037`*^9}, {3.835691867791092*^9, 
   3.835691885150229*^9}, {3.835773411623291*^9, 3.835773446133215*^9}, {
   3.8357737771958046`*^9, 3.8357737926341963`*^9}, {3.835773849576398*^9, 
   3.8357741029764595`*^9}, {3.835774176687417*^9, 3.835774177615155*^9}, {
   3.835774478949769*^9, 3.835774489320159*^9}, {3.835774530708018*^9, 
   3.835774589569513*^9}, {3.835775231437885*^9, 3.8357752626707783`*^9}, {
   3.8357752970518723`*^9, 3.8357753894328938`*^9}, {3.835776041540412*^9, 
   3.8357760417162924`*^9}, {3.8357760780685315`*^9, 3.8357760848023767`*^9}, 
   3.83577612550563*^9, {3.8357762134069934`*^9, 3.8357766130908527`*^9}, {
   3.835777553176552*^9, 3.835777589532873*^9}, {3.835777634193654*^9, 
   3.8357776685130434`*^9}, {3.835777937465784*^9, 3.835778252687703*^9}, {
   3.835778869851304*^9, 3.835778940089053*^9}, {3.8357790166167994`*^9, 
   3.835779277680479*^9}, {3.835784181951866*^9, 3.8357842216940002`*^9}, {
   3.8357884610548363`*^9, 3.8357884701115513`*^9}, {3.835855641442421*^9, 
   3.8358556454594245`*^9}, {3.835867157720809*^9, 3.83586715866476*^9}, {
   3.835867233223415*^9, 3.835867240519184*^9}, {3.835867340274816*^9, 
   3.835867349875743*^9}, 3.835867392164554*^9, {3.8358674508005857`*^9, 
   3.8358674563510447`*^9}, {3.8358674881926947`*^9, 3.835867531981014*^9}, {
   3.8358675681578784`*^9, 3.8358676036587625`*^9}, {3.8358676376754017`*^9, 
   3.8358676414025965`*^9}, {3.835867681258485*^9, 3.835867724119145*^9}, {
   3.835867757397936*^9, 3.835867783863104*^9}, {3.835867838228936*^9, 
   3.8358678502285795`*^9}, {3.8358689489285364`*^9, 
   3.8358689951999702`*^9}, {3.835869344851574*^9, 3.8358693830263567`*^9}, {
   3.8358695734863787`*^9, 3.8358696588896294`*^9}, {3.835870229672408*^9, 
   3.8358702972391624`*^9}, {3.8358704509466133`*^9, 
   3.8358705440511227`*^9}, {3.842441576753915*^9, 3.842441578672942*^9}, {
   3.842442058029258*^9, 3.842442071326325*^9}, {3.8424421099508667`*^9, 
   3.842442158896669*^9}, {3.842442403845954*^9, 3.842442420161181*^9}, {
   3.8424424895268393`*^9, 3.842442489677143*^9}, {3.8424425215041018`*^9, 
   3.842442533195014*^9}, {3.842593750265697*^9, 3.842593752653637*^9}, {
   3.845989869425847*^9, 3.845989875472248*^9}, {3.846053787575698*^9, 
   3.8460537927742004`*^9}, {3.846053930727973*^9, 3.8460539398957167`*^9}, {
   3.8463161070821686`*^9, 3.8463161264730325`*^9}, {3.846608874747346*^9, 
   3.8466088765864143`*^9}, {3.8481239023473377`*^9, 3.848124307130717*^9}, {
   3.848124819307124*^9, 3.848124901028455*^9}, {3.84812497636261*^9, 
   3.848125182874954*^9}, {3.848125384410963*^9, 3.8481254744120383`*^9}, {
   3.848125563354953*^9, 3.8481257725396233`*^9}, {3.848125895450608*^9, 
   3.848125960348621*^9}, {3.8528815225158124`*^9, 3.852881529636565*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"c9b2812a-a8e6-4601-a19c-1031fc907553"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", "-", "Fermion"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "=", "  ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
           "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       "Pminus", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", "  ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
           "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       "Pminus", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
           "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       "Kplus", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
           "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       "Kplus", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "=", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"R", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "-", 
            RowBox[{
            "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
             "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         "B1", " ", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "   ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"R12", "[", 
            RowBox[{"B", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"R", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "-", 
            RowBox[{
            "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
             "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         "B1", " ", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "   ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"R12", "[", 
            RowBox[{"B", ",", "A"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], " ", "8"}], " ", ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "   ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"R22", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], " ", "8"}], " ", ")"}]}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", " ", 
              RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", " ", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"R11", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "+", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "  ", "T", " ", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], "-", " ", 
           RowBox[{"R12", "[", 
            RowBox[{"B", ",", "A"}], "]"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "   ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{"c", "[", "a", "]"}], 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "+", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "  ", "T", " ", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], "-", " ", 
           RowBox[{"R12", "[", 
            RowBox[{"B", ",", "A"}], "]"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "   ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{"c", "[", "a", "]"}], 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "+", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "  ", "T", " ", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], "-", " ", 
           RowBox[{"R12", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "   ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{"c", "[", "a", "]"}], 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "1"}], "/", "2"}], "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}], "+", 
              RowBox[{
              "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
               "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "  ", "T", " ", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], "-", " ", 
           RowBox[{"R12", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "   ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Eta]tH", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "i", ",", "j"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalSigma]t", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ".", 
               RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
            " ", 
            RowBox[{"c", "[", "a", "]"}], 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       RowBox[{"R22", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", "   ", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       RowBox[{"R22", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "  ", "=", "  ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       RowBox[{"R11", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "4", "]"}], "\[LeftDoubleBracket]", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
       RowBox[{"R11", "[", 
        RowBox[{"A", ",", "B"}], "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "   ", "=", "  ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "   ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"P", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "   ", "=", "  ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "   ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"P", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "   ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"P", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Ql", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Ql", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "   ", "R", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
           " ", 
           RowBox[{"P", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], " ", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "  ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "     ", "R", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"Mplus", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]l", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]l", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], " ", "=", " ", 
      RowBox[{"Expand", "[", "     ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "     ", "R", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"Mplus", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}], ",", 
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}]}], "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], "     ", "R", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"Mplus", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "[", 
        RowBox[{"\[Beta]_", ",", "B_"}], "]"}], ",", 
       RowBox[{"Sl", "[", 
        RowBox[{"\[Alpha]_", ",", "A_"}], "]"}]}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[Beta]", ",", "B"}], "]"}], ",", 
        RowBox[{"Sl", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}]}], "]"}], "  ", "=", " ", 
      RowBox[{"Expand", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], "     ", "R", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalOmega]", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{
                "\[CapitalSigma]", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "-", 
                RowBox[{
                "\[CapitalSigma]t", "\[LeftDoubleBracket]", "6", 
                 "\[RightDoubleBracket]"}]}], ")"}], ".", 
              RowBox[{"\[CapitalSigma]", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], "  ", 
           RowBox[{"Mplus", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"A", ",", "B"}], "\[RightDoubleBracket]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835871550428819*^9, 3.835871625176922*^9}, {
   3.8358716694646015`*^9, 3.835871725303419*^9}, {3.835872242021382*^9, 
   3.8358722683247147`*^9}, {3.8358724532794447`*^9, 3.835872506797102*^9}, {
   3.8358725371166325`*^9, 3.8358725577073126`*^9}, {3.835872961568159*^9, 
   3.835872994957721*^9}, {3.8358734726550293`*^9, 3.8358735404610248`*^9}, {
   3.8358736309862623`*^9, 3.835873752470231*^9}, {3.8358738376045413`*^9, 
   3.835873890433875*^9}, {3.835874325204138*^9, 3.83587432539594*^9}, {
   3.835874375282558*^9, 3.8358743845461016`*^9}, {3.8358748488514338`*^9, 
   3.835874874722137*^9}, {3.835874905138361*^9, 3.8358749524323225`*^9}, {
   3.8358750496781673`*^9, 3.835875061852869*^9}, {3.835875122459119*^9, 
   3.8358751609217453`*^9}, {3.8358751927930474`*^9, 3.835875209289219*^9}, {
   3.8359374484511757`*^9, 3.835937465937934*^9}, {3.835939125038847*^9, 
   3.8359391382714386`*^9}, 3.835939170269351*^9, {3.835939209500238*^9, 
   3.83593928061806*^9}, {3.835939325336052*^9, 3.835939327352563*^9}, {
   3.8359393826470785`*^9, 3.835939382838886*^9}, {3.8359477508142657`*^9, 
   3.8359477806059103`*^9}, {3.835947971959373*^9, 3.8359479730953364`*^9}, {
   3.835949220480427*^9, 3.8359493575475655`*^9}, {3.8359494112898955`*^9, 
   3.8359494153060164`*^9}, {3.835949487352667*^9, 3.8359495793817863`*^9}, {
   3.8359496164685993`*^9, 3.8359496295872517`*^9}, {3.8359541086964784`*^9, 
   3.83595416846959*^9}, {3.835954310929104*^9, 3.8359544541244545`*^9}, {
   3.8359544862844577`*^9, 3.8359546205552197`*^9}, {3.8359546720227985`*^9, 
   3.835954689525281*^9}, {3.8359547282934475`*^9, 3.8359549026867094`*^9}, {
   3.8359550748904915`*^9, 3.835955076569518*^9}, {3.8359551847434683`*^9, 
   3.835955210037693*^9}, {3.8359552546622353`*^9, 3.8359552591081038`*^9}, {
   3.8359555305075846`*^9, 3.835955684022751*^9}, {3.842442071835454*^9, 
   3.84244207885231*^9}, {3.842442123099545*^9, 3.842442131108589*^9}, {
   3.842442276421439*^9, 3.842442277005568*^9}, {3.8424424203272057`*^9, 
   3.842442455538501*^9}, {3.842442533371098*^9, 3.842442537357161*^9}, {
   3.842506874094602*^9, 3.842506895391029*^9}, {3.842507025298826*^9, 
   3.842507026022354*^9}, {3.84250799788993*^9, 3.842508003066441*^9}, {
   3.845989917439895*^9, 3.845989922207867*^9}, {3.846610389000429*^9, 
   3.8466103917842674`*^9}, {3.8466104260600667`*^9, 
   3.8466104787121296`*^9}, {3.8466105923928747`*^9, 3.846610600296299*^9}, {
   3.84812600065139*^9, 3.8481263843297286`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"41ffa304-32a2-4acd-a2d9-d2bd322957c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Set", " ", "any", " ", "unlisted", " ", "commutator", " ", "to", " ", 
    "zero"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AntiCom", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", "0"}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8425079136252413`*^9, 3.8425079307440577`*^9}, {
  3.8443223517282457`*^9, 3.844322352627612*^9}, {3.845990089519762*^9, 
  3.8459901345429296`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"91d27475-4ecc-4ccc-98ee-5b521672be2b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Multi-Site Structure", "Section",
 CellChangeTimes->{{3.845989933470234*^9, 3.8459899403342867`*^9}, {
  3.8459912301266766`*^9, 
  3.8459912337426777`*^9}},ExpressionUUID->"b39a400a-6ffc-4e2b-97d3-\
5e9842248425"],

Cell["\<\
We now build the non-local structure in Drinfield\[CloseCurlyQuote]s first \
realisation. We work with 3 sites everywhere, so 2 actions of the coproduct.\
\>", "Text",
 CellChangeTimes->{{3.8459899740462475`*^9, 
  3.8459900183029175`*^9}},ExpressionUUID->"38b10ae9-71fe-43d6-a07b-\
57c9e6270069"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Take", " ", "a", " ", "local", " ", "generator", " ", "and", " ", "make", 
    " ", "it", " ", "act", " ", "equally", " ", "on", " ", "3", " ", 
    "sites"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LocalGen", "[", "A_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
      "A", "\[TensorProduct]", " ", "\[CapitalIota]", " ", "\[TensorProduct]",
        " ", "\[CapitalIota]"}], " ", "+", " ", 
      RowBox[{
      "\[CapitalIota]", "\[TensorProduct]", " ", "A", " ", "\[TensorProduct]",
        " ", "\[CapitalIota]"}], " ", "+", " ", 
      RowBox[{
      "\[CapitalIota]", "\[TensorProduct]", " ", "\[CapitalIota]", " ", 
       "\[TensorProduct]", " ", "A"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Take", " ", "2", " ", "local", " ", "generators", " ", "and", " ", 
     "make", " ", "them", " ", "act", " ", "bilocally", " ", "on", " ", "sll",
      " ", "pairs", " ", "of", " ", "sites", " ", 
     RowBox[{"(", 
      RowBox[{"i", "<", "j"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BilocalGen", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
      "A", "\[TensorProduct]", " ", "B", " ", "\[TensorProduct]", " ", 
       "\[CapitalIota]"}], "  ", "+", " ", 
      RowBox[{
      "A", "\[TensorProduct]", " ", "\[CapitalIota]", " ", "\[TensorProduct]",
        " ", "B"}], " ", "+", " ", 
      RowBox[{
      "\[CapitalIota]", " ", "\[TensorProduct]", " ", "A", " ", 
       "\[TensorProduct]", " ", "B"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"LocalGen", ",", "Listable"}], "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.842443384302669*^9, 3.842443581606844*^9}, {
   3.84599002067089*^9, 3.8459900826705885`*^9}, 3.858756113977023*^9},
 CellLabel->
  "In[284]:=",ExpressionUUID->"f8fed6e2-72f9-4caa-ac63-425d5d28a7eb"],

Cell["We define the level-0 generators", "Text",
 CellChangeTimes->{{3.84599015380597*^9, 
  3.8459901743129396`*^9}},ExpressionUUID->"d151c317-001f-49d7-83d6-\
66321baffc45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J0", " ", "=", " ", 
   RowBox[{"LocalGen", "[", "J", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8424429848185053`*^9, 3.842443009263631*^9}, {
   3.84244346549219*^9, 3.8424434657979403`*^9}, {3.84244349885343*^9, 
   3.842443505798194*^9}, 3.8424436901367893`*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"c0907a5e-43ec-452f-a903-b573da37cb78"],

Cell[TextData[{
 "and the structure constants ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "ab"], "c"], TraditionalForm]],ExpressionUUID->
  "645fb2c0-894b-4919-8041-674f3fd207b1"],
 ", as well as the version with its index lowered ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "a"], "bc"], TraditionalForm]],ExpressionUUID->
  "fc2f7373-7344-436b-bd9d-03783af761ff"]
}], "Text",
 CellChangeTimes->{{3.8459901901912036`*^9, 
  3.8459902774239883`*^9}},ExpressionUUID->"2c700d50-a03a-4993-80fd-\
5009ae051b4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", " ", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Com", "[", 
        RowBox[{
         RowBox[{"J", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "J", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], "]"}],
        ",", " ", 
       RowBox[{"J", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fl", "=", " ", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "\[LeftDoubleBracket]", 
          RowBox[{"a1", ",", "b2", ",", "c1"}], "\[RightDoubleBracket]"}], 
         RowBox[{"ginv", "\[LeftDoubleBracket]", 
          RowBox[{"b2", ",", "b1"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"b2", ",", 
          RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", 
        RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b1", ",", 
        RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c1", ",", 
        RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.84244302742735*^9, 3.842443036950944*^9}, {
   3.842443316420892*^9, 3.842443324967289*^9}, 3.8424437726983547`*^9},
 CellLabel->
  "In[288]:=",ExpressionUUID->"08cd6675-5b59-46e0-b6de-d511cca6d7cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Other", " ", "useful", " ", "combinations", " ", "of", " ", "f"}], ",", 
    " ", 
    RowBox[{"turned", " ", "into", " ", "sparse", " ", "arrays"}], ",", " ", 
    RowBox[{
    "letters", " ", "indicate", " ", "positional", " ", "index", " ", "to", 
     " ", "be"}], ",", " ", 
    RowBox[{"u", ":", " ", 
     RowBox[{"up", " ", "and", " ", "d"}], ":", " ", "down"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fddd", " ", "=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"ginv", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"ginv", ".", "f"}], "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuuu", " ", "=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"f", ".", "g"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuud", " ", "=", " ", 
     RowBox[{"SparseArray", "[", "f", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fddu", " ", "=", " ", 
     RowBox[{"SparseArray", "[", "fl", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fudu", "=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"guu", " ", "=", "  ", 
     RowBox[{"SparseArray", "[", "g", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gdd", " ", "=", "  ", 
     RowBox[{"SparseArray", "[", "ginv", "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8400098634836054`*^9, 3.840009907275528*^9}, 
   3.840010085020629*^9, {3.8400105048438854`*^9, 3.8400105526203146`*^9}, 
   3.840010695884801*^9, 3.840010799724331*^9, {3.8400108736599474`*^9, 
   3.8400108876432576`*^9}, {3.840079837743641*^9, 3.840079857793997*^9}, {
   3.8400799116641903`*^9, 3.8400799390716677`*^9}, {3.840523797374844*^9, 
   3.840523800494153*^9}, {3.8405240981006193`*^9, 3.840524098564188*^9}, {
   3.841725181868252*^9, 3.841725183771258*^9}, {3.8420130053085194`*^9, 
   3.842013018123885*^9}, {3.8420826593433743`*^9, 3.842082677710523*^9}, {
   3.842693545943569*^9, 3.8426936165193377`*^9}, {3.84269658548186*^9, 
   3.84269659120954*^9}, {3.842698234302516*^9, 3.8426982357412252`*^9}, {
   3.84293617479539*^9, 3.842936180874482*^9}, {3.8429364867799387`*^9, 
   3.8429364894985538`*^9}, {3.843022071653714*^9, 3.8430220820962753`*^9}, {
   3.84570915023088*^9, 3.8457091643428726`*^9}, {3.845990293456261*^9, 
   3.845990317710991*^9}, {3.858756146441018*^9, 3.8587561620007334`*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"03d85b90-d7fd-4c30-b442-17cd1def0159"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"defining", " ", "a", " ", "Jacobi", " ", "function"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Jacobi", "[", 
     RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "]"}], " ", ":=", "  ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"deg", "[", "a1", "]"}], 
            RowBox[{"deg", "[", "a3", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Com", "[", 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Com", "[", 
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a3", "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"deg", "[", "a2", "]"}], 
            RowBox[{"deg", "[", "a1", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Com", "[", 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Com", "[", 
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a3", "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"deg", "[", "a3", "]"}], 
            RowBox[{"deg", "[", "a2", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Com", "[", 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a3", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Com", "[", 
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}]}]}], "]"}], "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.848145728840587*^9, 3.848145754407194*^9}, {
  3.8481460979759064`*^9, 3.848146098711071*^9}, {3.8587561706004767`*^9, 
  3.858756187416881*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"3a6dd0f5-5e87-4f94-806b-94df2f1d9f42"],

Cell[TextData[{
 "We define the all important level-1 generators, note this is purely \
bi-local ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", 
     RowBox[{
      RowBox[{"(", "1", ")"}], "a"}]], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["f", "a"], "bc"], " ", 
     UnderscriptBox["\[CapitalSigma]", 
      RowBox[{"i", "<", "j"}]], " ", 
     SuperscriptBox[
      SubscriptBox["J", "i"], 
      RowBox[{
       RowBox[{"(", "0", ")"}], " ", "c"}]], " ", 
     SuperscriptBox[
      SubscriptBox["J", "j"], 
      RowBox[{
       RowBox[{"(", "0", ")"}], " ", "b"}]]}]}], TraditionalForm]],
  ExpressionUUID->"cdb4501e-4a92-492d-ad0c-4eca8ee5fedd"],
 "."
}], "Text",
 CellChangeTimes->{{3.8459903403988495`*^9, 3.845990453455038*^9}, {
  3.858756204999867*^9, 3.8587562106656446`*^9}, {3.858756242145872*^9, 
  3.858756251328874*^9}},ExpressionUUID->"c4ad65ff-1ea1-4c44-8adb-\
cb96084d3f3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J1", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"fl", "\[LeftDoubleBracket]", 
          RowBox[{"p", ",", "n", ",", "m"}], "\[RightDoubleBracket]"}], 
         RowBox[{"BilocalGen", "[", 
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}]}], 
          "]"}]}], "]"}], " ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"Length", "[", "J0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Length", "[", "J0", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"Length", "[", "J0", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835782511448719*^9, 3.8357825192635403`*^9}, {
   3.8357827744151173`*^9, 3.835782788847005*^9}, {3.8357828301266804`*^9, 
   3.8357829311144695`*^9}, {3.835786382877201*^9, 3.835786413035242*^9}, {
   3.8357885131471367`*^9, 3.8357885181182437`*^9}, {3.836465074936891*^9, 
   3.836465076022868*^9}, {3.836465231033824*^9, 3.83646526569944*^9}, 
   3.836465310634192*^9, {3.836465425882612*^9, 3.8364654264882803`*^9}, {
   3.836467204653426*^9, 3.836467211612397*^9}, {3.836467693173119*^9, 
   3.836467713422585*^9}, {3.836559968436391*^9, 3.836559986359633*^9}, {
   3.837852015415016*^9, 3.837852015814106*^9}, {3.8396749992271104`*^9, 
   3.8396750004104137`*^9}, {3.840549086643989*^9, 3.84054909043559*^9}, 
   3.84192942122388*^9, {3.842438471467902*^9, 3.842438473388172*^9}, 
   3.842441236620502*^9, {3.842443208850945*^9, 3.842443211986305*^9}, {
   3.842443269123172*^9, 3.842443288755555*^9}, {3.842443599478866*^9, 
   3.842443655480204*^9}, {3.842444149774714*^9, 3.8424441500295153`*^9}, {
   3.844252484135604*^9, 3.8442525474641047`*^9}, {3.844252602987918*^9, 
   3.84425260848979*^9}, {3.844322016539118*^9, 3.844322035677486*^9}, 
   3.844322382159967*^9, {3.844326904582816*^9, 3.8443269104679947`*^9}, {
   3.8443271673681917`*^9, 3.844327172120902*^9}, {3.8457053963561673`*^9, 
   3.845705408658139*^9}, 3.845920642630927*^9, {3.854017174095909*^9, 
   3.8540171911345367`*^9}, {3.8540245442965746`*^9, 3.85402454523976*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"749a4a61-1bec-43ea-a0dc-fb02a8379687"],

Cell["\<\
Checking that the matrix representation is really a representation.\
\>", "Text",
 CellChangeTimes->{{3.843045504067567*^9, 3.8430455196362762`*^9}, {
  3.8459908427031746`*^9, 
  3.845990844014992*^9}},ExpressionUUID->"0f75c159-e207-415b-858c-\
5c017288dd09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mat", "[", 
         RowBox[{"Com", "[", 
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}]}], 
          "]"}], "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"Mat", "[", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], "]"}],
          ".", 
         RowBox[{"Mat", "[", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}], 
          "]"}]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mag", "[", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], 
              "]"}], 
             RowBox[{"mag", "[", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}], 
              "]"}]}], ")"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"Mat", "[", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}], 
           "]"}], ".", 
          RowBox[{"Mat", "[", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}], " ", "\[Equal]", 
       RowBox[{"Mat", "[", "0", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", 
        RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", 
        RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.843044090309421*^9, 3.8430441030759077`*^9}, {
   3.843044182100713*^9, 3.8430442838621273`*^9}, {3.8430443197184553`*^9, 
   3.843044343559218*^9}, 3.8481327830013447`*^9},
 CellLabel->
  "In[409]:=",ExpressionUUID->"73352771-971b-432c-a009-e96f12a20ccb"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.84304435342102*^9, 3.8462345075787687`*^9, 
  3.8463163352698107`*^9, 3.8481314711566153`*^9, 3.848132044113697*^9, 
  3.848146250224985*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"3e5893ce-e0d5-4d46-8c48-d6ecefaa5340"]
}, Open  ]],

Cell[TextData[{
 "Checking that the level-0s obey [",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "0", ")"}]], "a"], TraditionalForm]],ExpressionUUID->
  "ae355a42-e737-4a70-a862-552ae8c1765b"],
 " , ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "0", ")"}]], "b"], TraditionalForm]],ExpressionUUID->
  "0e63a8b4-a7d2-4ee9-bd61-819ff3b76ba6"],
 "] =  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "ab"], "c"], TraditionalForm]],ExpressionUUID->
  "4d5ca5db-9624-4d34-aed9-bf0809ccb968"],
 "  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "0", ")"}]], "c"], TraditionalForm]],ExpressionUUID->
  "7fea2fb4-c7dc-42da-868a-23bb42671522"],
 ", and Jacobi"
}], "Text",
 CellChangeTimes->{{3.842693188629003*^9, 3.842693210386551*^9}, {
  3.8459908562072124`*^9, 3.8459908925111685`*^9}, {3.8481328283603945`*^9, 
  3.8481328311449184`*^9}},ExpressionUUID->"0fc2a1a0-82e6-4682-891c-\
6cd2ca84887d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"And", "@@", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Com", "[", 
          RowBox[{
           RowBox[{
           "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "J0", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}]}], 
          "]"}], "]"}], " ", "-", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"f", "\[LeftDoubleBracket]", 
           RowBox[{"a1", ",", "a2"}], "\[RightDoubleBracket]"}], ".", "J0"}], 
         "]"}]}], "]"}], " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"a1", ",", " ", 
       RowBox[{"Length", "[", "J0", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", 
       RowBox[{"Length", "[", "J0", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Jacobi", "[", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "==", " ", "0"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"a1", ",", " ", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", "a1", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a3", ",", "a2", ",", 
       RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.842507681883398*^9, 3.842507753510747*^9}, {
  3.84259468427146*^9, 3.842594685199657*^9}, {3.842594970899989*^9, 
  3.8425950187555637`*^9}, {3.842595100148172*^9, 3.842595115988255*^9}, {
  3.842595161861704*^9, 3.842595175172714*^9}, {3.842595237700989*^9, 
  3.842595254773479*^9}, {3.8425953258065977`*^9, 3.842595328390934*^9}, {
  3.8481314844894295`*^9, 3.8481314876089716`*^9}, {3.8481320796895456`*^9, 
  3.848132084936533*^9}, {3.848132834185107*^9, 3.848133022841345*^9}, {
  3.8481451345044394`*^9, 3.8481451542308636`*^9}, {3.848146134679535*^9, 
  3.848146214567031*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"753d2152-f370-46db-8581-f8e9db15253c"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.842595181879332*^9, {3.84259524805439*^9, 3.842595259998516*^9}, 
   3.842595469616733*^9, 3.842613727190892*^9, 3.842687904443426*^9, 
   3.842692661823107*^9, 3.846234515907483*^9, 3.84631634279951*^9, 
   3.8481314884419975`*^9, 3.8481316796105914`*^9, 3.8481317349231567`*^9, 
   3.8481320599853916`*^9, 3.848132778651967*^9, 3.848133033883128*^9, {
   3.8481461632807217`*^9, 3.848146221637345*^9}, 3.853928980323469*^9, 
   3.854017356506162*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"a9681f0b-dfb7-4d4c-b7ee-bdecf54c4a38"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.842595181879332*^9, {3.84259524805439*^9, 3.842595259998516*^9}, 
   3.842595469616733*^9, 3.842613727190892*^9, 3.842687904443426*^9, 
   3.842692661823107*^9, 3.846234515907483*^9, 3.84631634279951*^9, 
   3.8481314884419975`*^9, 3.8481316796105914`*^9, 3.8481317349231567`*^9, 
   3.8481320599853916`*^9, 3.848132778651967*^9, 3.848133033883128*^9, {
   3.8481461632807217`*^9, 3.848146221637345*^9}, 3.853928980323469*^9, 
   3.854017357876029*^9},
 CellLabel->
  "Out[578]=",ExpressionUUID->"3a7d4da1-6220-4b3d-8bef-49fc7afe890b"]
}, Open  ]],

Cell[TextData[{
 "and that the level-1s obey [",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "1", ")"}]], "a"], TraditionalForm]],ExpressionUUID->
  "76e7d8d8-af84-43dc-aec3-ad2918fae794"],
 " , ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "0", ")"}]], "b"], TraditionalForm]],ExpressionUUID->
  "67dba0e6-c1f0-4e2c-bb20-aebb48411a4c"],
 "] =  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "ab"], "c"], TraditionalForm]],ExpressionUUID->
  "323e9f12-2c1d-48a7-9eba-c0e8cdfebd45"],
 "  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SuperscriptBox["J", 
     RowBox[{"(", "1", ")"}]], "c"], TraditionalForm]],ExpressionUUID->
  "0fc56717-90ad-42fb-815c-47495eabb7d0"]
}], "Text",
 CellChangeTimes->{{3.8540173680155315`*^9, 
  3.8540173790713606`*^9}},ExpressionUUID->"ae9f151d-a36b-411a-b7a4-\
bb666a7265e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Com", "[", 
          RowBox[{
           RowBox[{
           "J1", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "J0", "\[LeftDoubleBracket]", "a2", "\[RightDoubleBracket]"}]}], 
          "]"}], "]"}], " ", "-", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"f", "\[LeftDoubleBracket]", 
           RowBox[{"a1", ",", "a2"}], "\[RightDoubleBracket]"}], ".", "J1"}], 
         "]"}]}], "]"}], " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"a1", ",", " ", 
       RowBox[{"Length", "[", "J0", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", 
       RowBox[{"Length", "[", "J0", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.853929000192847*^9, 3.853929004912856*^9}, {
  3.853929378019579*^9, 3.8539293939537086`*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"41cd6153-0b8e-4f55-bc12-8cf1ece95bfc"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.8539290051845517`*^9, 3.853929558646922*^9, 
  3.8540175382906313`*^9},
 CellLabel->
  "Out[579]=",ExpressionUUID->"d7060ce7-11b6-4ad9-984d-17b92fcbc0d0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Serr Relations", "Section",
 CellChangeTimes->{{3.8459912570226865`*^9, 
  3.845991263694894*^9}},ExpressionUUID->"bcbbc2b9-b303-4636-86a9-\
3f55dba91708"],

Cell[TextData[{
 "Now we can check the Serr relations hold: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SuperscriptBox["J", 
      RowBox[{
       RowBox[{"(", "1", ")"}], "a"}]], "[", 
     RowBox[{
      SuperscriptBox["J", 
       RowBox[{
        RowBox[{"(", "1", ")"}], "b"}]], ",", 
      SuperscriptBox["J", 
       RowBox[{
        RowBox[{"(", "0", ")"}], "c"}]]}], "]"}], "]"}], TraditionalForm]],
  ExpressionUUID->"5fe89b89-f011-4574-8b45-3bca830f8bdf"],
 " + Graded Cyclic Perm = ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "6"], TraditionalForm]],ExpressionUUID->
  "e656432b-47e9-4e20-a308-30a6c07f9fdf"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "ad"], "g"], TraditionalForm]],ExpressionUUID->
  "fa48ffde-2b59-4799-ba86-fd09eb6706de"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "be"], "h"], TraditionalForm]],ExpressionUUID->
  "b1a8e1bd-d683-4c53-8cc8-c660ea261e6d"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "cf"], "i"], TraditionalForm]],ExpressionUUID->
  "07e3d78c-78a1-468a-948d-1eceb5dc2af8"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "def"], TraditionalForm]],ExpressionUUID->
  "c6e0f8e8-aed7-496b-a38e-d5b725454895"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SuperscriptBox["J", 
     RowBox[{
      RowBox[{"(", "0", ")"}], "g"}]]}], TraditionalForm]],ExpressionUUID->
  "c2e63529-2fb9-4c10-930d-c61eb8e3edd2"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["J", 
    RowBox[{
     RowBox[{"(", "0", ")"}], "h"}]], TraditionalForm]],ExpressionUUID->
  "b865472d-067d-4b72-bd99-8e0c6dfc8ab4"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", 
     RowBox[{
      RowBox[{"(", "0", ")"}], "i"}]], "}"}], TraditionalForm]],
  ExpressionUUID->"8ba27800-7224-4678-9fd8-de83c540178c"]
}], "Text",
 CellChangeTimes->{{3.845991270846691*^9, 3.845991529279221*^9}, {
  3.853928385729931*^9, 
  3.8539283857309313`*^9}},ExpressionUUID->"be772f3e-6fde-48c0-8588-\
d3ef2ea851e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Defining", " ", "func", " ", "to", " ", "perform", " ", "graded", " ", 
     "symmetrisation", " ", "of", " ", "the", " ", "tensor", " ", "product"}],
     ",", " ", 
    RowBox[{
    "this", " ", "usually", " ", "is", " ", "very", " ", "slow", " ", "so", 
     " ", "often", " ", "just", " ", "done", " ", "manually"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GradedSym", "[", 
      RowBox[{
      "A_", " ", "\[TensorProduct]", " ", "B_", " ", "\[TensorProduct]", " ", 
       "C_"}], "]"}], ":=", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A", "\[TensorProduct]", "B", "\[TensorProduct]", "C"}], " ", 
       "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mag", "[", "B", "]"}], 
            RowBox[{"mag", "[", "C", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"A", "\[TensorProduct]", "C", "\[TensorProduct]", "B"}]}], 
       " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "B", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"C", "\[TensorProduct]", "A", "\[TensorProduct]", "B"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "B", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "B", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"C", "\[TensorProduct]", "B", "\[TensorProduct]", "A"}]}], 
       "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "B", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"B", "\[TensorProduct]", "C", "\[TensorProduct]", "A"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mag", "[", "A", "]"}], 
            RowBox[{"mag", "[", "B", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"B", "\[TensorProduct]", "A", "\[TensorProduct]", "C"}]}]}], 
      ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GradedSym", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"GradedSym", "[", "A", "]"}], "+", 
      RowBox[{"GradedSym", "[", "B", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GradedSym", "[", 
      RowBox[{
       RowBox[{"a_", "?", " ", "ScalarQ"}], " ", "A_"}], "]"}], " ", ":=", 
     RowBox[{"a", " ", 
      RowBox[{"GradedSym", "[", "A", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"GradedSym", ",", 
     RowBox[{"{", "Listable", "}"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Same", " ", "as", " ", "above"}], ",", " ", 
     RowBox[{
     "but", " ", "for", " ", "when", " ", "gens", " ", "are", " ", "dotted", 
      " ", "together"}], ",", " ", 
     RowBox[{"used", " ", "for", " ", "single", " ", "site", " ", "rep"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GradedSymDot", "[", 
      RowBox[{"A_", " ", ".", " ", "B_", " ", ".", " ", "C_"}], "]"}], " ", ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A", ".", "B", ".", "C"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mag", "[", "B", "]"}], 
            RowBox[{"mag", "[", "C", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"A", ".", "C", ".", "B"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "B", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"C", ".", "A", ".", "B"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "B", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "B", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"C", ".", "B", ".", "A"}]}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "C", "]"}]}], "+", 
            RowBox[{
             RowBox[{"mag", "[", "A", "]"}], 
             RowBox[{"mag", "[", "B", "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"B", ".", "C", ".", "A"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mag", "[", "A", "]"}], 
            RowBox[{"mag", "[", "B", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"B", ".", "A", ".", "C"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GradedSymDot", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"GradedSymDot", "[", "A", "]"}], "+", 
      RowBox[{"GradedSymDot", "[", "B", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GradedSymDot", "[", 
      RowBox[{
       RowBox[{"a_", "?", " ", "ScalarQ"}], " ", "A_"}], "]"}], " ", ":=", 
     RowBox[{"a", " ", 
      RowBox[{"GradedSymDot", "[", "A", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"GradedSymDot", ",", 
     RowBox[{"{", "Listable", "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.83760711256012*^9, 3.8376071689920053`*^9}, {
   3.83760724964869*^9, 3.837607513956818*^9}, {3.8376075539205513`*^9, 
   3.837607571611019*^9}, 3.839397457211811*^9, 3.8394087660202427`*^9, {
   3.8396794008594713`*^9, 3.839679400884477*^9}, {3.840004773018264*^9, 
   3.840004793258829*^9}, {3.842693974700598*^9, 3.842694001415501*^9}, {
   3.8429400767305555`*^9, 3.842940098506955*^9}, {3.8459909203202267`*^9, 
   3.8459909779352646`*^9}, {3.8483830894193263`*^9, 3.848383090842451*^9}, {
   3.8534182509259553`*^9, 3.853418326733358*^9}, {3.85875632533657*^9, 
   3.8587563530886564`*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"df1be1eb-f83a-4bcb-b4f1-453c44c953d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Symmetriesed", " ", "trips", " ", "in", " ", "RHS", " ", "of", " ", 
    "Serr"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Trips", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
         RowBox[{
         "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
         RowBox[{
         "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}]}], " ",
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "b1", "]"}], 
             RowBox[{"deg", "[", "c1", "]"}]}], ")"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "b1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "b1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "b1", "]"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "b1", "]"}]}]}], ")"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "a1", "]"}], 
             RowBox[{"deg", "[", "b1", "]"}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}]}]}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", 
         RowBox[{"Length", "[", "J0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", 
         RowBox[{"Length", "[", "J0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", 
         RowBox[{"Length", "[", "J0", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "For", " ", "speed", " ", "its", " ", "best", " ", "to", " ", "manually",
       " ", "limit", " ", "the", " ", "ranges", " ", "of", " ", "sums", " ", 
      "to", " ", "Bosonic", " ", "and", " ", "Fermionic"}], ",", " ", 
     RowBox[{
     "that", " ", "way", " ", "we", " ", "can", " ", "use", " ", "inbuild", 
      " ", "Dot", " ", "function", " ", "and", " ", "put", " ", "any", " ", 
      "sign", " ", "changes", " ", "in", " ", 
      RowBox[{"manually", ".", " ", "These"}], " ", "are", " ", "the", " ", 
      "required", " ", "parts", " ", "of", " ", "the", " ", "structure", " ", 
      "constants"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips11", " ", "=", " ", 
     RowBox[{"Flatten", "[", "Trips", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips12", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips13", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips21", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", "All"}], "\[RightDoubleBracket]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips22", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips23", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips31", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", "All"}], "\[RightDoubleBracket]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips32", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FlatTrips33", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Trips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.843022323569727*^9, 3.843022328050828*^9}, 
   3.843022384885003*^9, {3.843022524516059*^9, 3.84302253306229*^9}, {
   3.843022563319089*^9, 3.8430225674135427`*^9}, {3.843884254691854*^9, 
   3.8438842754591055`*^9}, {3.845888998910984*^9, 3.8458892187655816`*^9}, {
   3.8459909549753957`*^9, 3.845990979887499*^9}, {3.853333774895547*^9, 
   3.8533337770869374`*^9}, {3.8534249833796797`*^9, 
   3.8534250127365856`*^9}, {3.853496218235135*^9, 3.8534962236584578`*^9}, {
   3.858756364968885*^9, 3.858756370425088*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"c2f2ff78-1565-4dba-87cb-7019928de5f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Symmetriesed", " ", "Single", " ", "site", " ", "trips", " ", "in", " ", 
     "RHS", " ", "of", " ", "Serr"}], ",", " ", 
    RowBox[{
    "but", " ", "for", " ", "a", " ", "single", " ", "site", " ", "rep"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SingleSiteTrips", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}],
          ".", 
         RowBox[{"J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}],
          ".", 
         RowBox[{
         "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}]}], " ", 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "b1", "]"}], 
             RowBox[{"deg", "[", "c1", "]"}]}], ")"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "b1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "b1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "b1", "]"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "c1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"deg", "[", "a1", "]"}], 
              RowBox[{"deg", "[", "b1", "]"}]}]}], ")"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "a1", "]"}], 
             RowBox[{"deg", "[", "b1", "]"}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{
          "J", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "J", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}]}]}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", 
         RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", 
         RowBox[{"Length", "[", "J", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", 
         RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "For", " ", "speed", " ", "its", " ", "best", " ", "to", " ", "manually",
       " ", "limit", " ", "the", " ", "ranges", " ", "of", " ", "sums", " ", 
      "to", " ", "Bosonic", " ", "and", " ", "Fermionic"}], ",", " ", 
     RowBox[{
     "that", " ", "way", " ", "we", " ", "can", " ", "use", " ", "Dot", " ", 
      "and", " ", "put", " ", "any", " ", "sign", " ", "changes", " ", "in", 
      " ", 
      RowBox[{"manually", ".", " ", "These"}], " ", "are", " ", "the", " ", 
      "required", " ", "parts", " ", "of", " ", "the", " ", "structure", " ", 
      "constants"}], ",", " ", 
     RowBox[{
     "but", " ", "for", " ", "a", " ", "single", " ", "site", " ", "rep"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips11", " ", "=", " ", 
     RowBox[{"Flatten", "[", "SingleSiteTrips", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips12", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips13", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips21", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", "All"}], "\[RightDoubleBracket]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips22", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips23", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "26"}], ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips31", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", "All"}], "\[RightDoubleBracket]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips32", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", 
        RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingleSiteFlatTrips33", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"SingleSiteTrips", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", 
        RowBox[{"27", ";;"}], ",", 
        RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853932476017088*^9, 3.8539325680820007`*^9}, 
   3.8539326905640106`*^9, {3.858756383329337*^9, 3.8587564147208576`*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"a55141b7-2775-48ff-b9fb-49696c56d962"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Functions", " ", "to", " ", "isolate", " ", "different", " ", "parts", 
    " ", "of", " ", "a", " ", "tripple", " ", "tensor", " ", "product"}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Local", ",", " ", 
    RowBox[{"selects", " ", "from", " ", 
     RowBox[{
     "A", " ", "\[TensorProduct]", " ", "B", " ", "\[TensorProduct]", " ", 
      "C"}]}], ",", " ", 
    RowBox[{
    "the", " ", "ith", " ", "position", " ", "if", " ", "it", " ", "is", " ", 
     "not", " ", "Id"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LocalFilterPass", "[", 
      RowBox[{
       RowBox[{
       "A_", "\[TensorProduct]", " ", "B_", "\[TensorProduct]", " ", "C_"}], 
       ",", "i_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "i"}], "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}], "===", " ", "\[CapitalIota]"}], " ", 
         ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "i"}], "]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}], " ", "===", " ", "\[CapitalIota]"}], 
         ")"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
        "i", "\[RightDoubleBracket]"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"LocalFilterPass", ",", "Listable"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LocalFilterPass", "[", 
      RowBox[{
       RowBox[{"A_", " ", "+", " ", "B_"}], ",", "i_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{
      RowBox[{"LocalFilterPass", "[", 
       RowBox[{"A", ",", "i"}], "]"}], " ", "+", " ", 
      RowBox[{"LocalFilterPass", "[", 
       RowBox[{"B", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LocalFilterPass", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", " ", "?", " ", "ScalarQ"}], " ", "A_"}], " ", ",", 
       "i_"}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"LocalFilterPass", "[", 
       RowBox[{"A", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LocalFilterPass", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "i_", "]"}], " ", "A_"}], " ", ",", "i_"}], 
      "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "i", "]"}], 
      RowBox[{"LocalFilterPass", "[", 
       RowBox[{"A", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LocalFilterPass", "[", 
      RowBox[{"0", ",", "i_"}], "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Bi", "-", "Local"}], ",", " ", 
     RowBox[{"selects", " ", "from", " ", 
      RowBox[{
      "A", " ", "\[TensorProduct]", " ", "B", " ", "\[TensorProduct]", " ", 
       "C"}]}], ",", " ", 
     RowBox[{"the", " ", "i"}], ",", 
     RowBox[{
     "j", " ", "th", " ", "positions", " ", "if", " ", "they", " ", "are", 
      " ", "not", " ", "Id"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BiLocalFilterPass", "[", 
      RowBox[{
       RowBox[{
       "A_", "\[TensorProduct]", " ", "B_", "\[TensorProduct]", " ", "C_"}], 
       ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", 
                RowBox[{"{", "j", "}"}]}], "}"}]}], "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[RightDoubleBracket]"}], "===", " ", "\[CapitalIota]"}], " ", 
         ")"}], "&&", " ", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]",
             "i", "\[RightDoubleBracket]"}], "===", "\[CapitalIota]"}], 
          ")"}]}], " ", "&&", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]",
             "j", "\[RightDoubleBracket]"}], "===", "\[CapitalIota]"}], 
          ")"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
         "i", "\[RightDoubleBracket]"}], "\[TensorProduct]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "C"}], "}"}], "\[LeftDoubleBracket]", 
         "j", "\[RightDoubleBracket]"}]}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"BiLocalFilterPass", ",", "Listable"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BiLocalFilterPass", "[", 
      RowBox[{
       RowBox[{"A_", " ", "+", " ", "B_"}], ",", "i_", " ", ",", "j_"}], 
      "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"BiLocalFilterPass", "[", 
       RowBox[{"A", ",", "i", ",", "j"}], "]"}], " ", "+", " ", 
      RowBox[{"BiLocalFilterPass", "[", 
       RowBox[{"B", ",", "i", ",", "j"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BiLocalFilterPass", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", " ", "?", " ", "ScalarQ"}], " ", "A_"}], " ", ",", "i_",
        ",", "j_"}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"BiLocalFilterPass", "[", 
       RowBox[{"A", ",", "i", ",", "j"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BiLocalFilterPass", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "i_", "]"}], " ", "A_"}], ",", "i_", ",", 
       "j_"}], " ", "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "i", "]"}], 
      RowBox[{"BiLocalFilterPass", "[", 
       RowBox[{"A", ",", "i", ",", "j"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BiLocalFilterPass", "[", 
      RowBox[{"0", ",", "i_", ",", "j_"}], "]"}], " ", ":=", " ", "0"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Tri", "-", "Local"}], ",", " ", 
     RowBox[{"only", " ", "passes", " ", "if", " ", "A"}], ",", " ", 
     RowBox[{"B", " ", "and", " ", "C", " ", "are", " ", "not", " ", "Id"}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripFilterPass", "[", 
      RowBox[{
      "A_", " ", "\[TensorProduct]", " ", "B_", " ", "\[TensorProduct]", " ", 
       "C_"}], "]"}], " ", ":=", " ", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", " ", "===", " ", "\[CapitalIota]"}], " ", "||", " ", 
         RowBox[{"B", " ", "===", " ", "\[CapitalIota]"}], " ", "||", " ", 
         RowBox[{"C", " ", "===", " ", "\[CapitalIota]"}]}], ")"}], ",", " ", 
       "0", ",", " ", 
       RowBox[{
       "A", "\[TensorProduct]", " ", "B", " ", "\[TensorProduct]", " ", 
        "C"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripFilterPass", "[", 
      RowBox[{"A_", " ", "+", " ", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"TripFilterPass", "[", "A", "]"}], " ", "+", " ", 
      RowBox[{"TripFilterPass", "[", "B", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripFilterPass", "[", " ", 
      RowBox[{
       RowBox[{"a_", " ", "?", " ", "ScalarQ"}], " ", "A_"}], " ", "]"}], " ",
      ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"TripFilterPass", "[", "A", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripFilterPass", "[", " ", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "i_", "]"}], " ", "A_"}], " ", "]"}], " ", ":=",
      "  ", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "i", "]"}], 
      RowBox[{"TripFilterPass", "[", "A", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripFilterPass", "[", "0", "]"}], " ", ":=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Select", " ", "from", " ", "Bi"}], "-", 
       RowBox[{
       "Local", " ", "based", " ", "on", " ", "the", " ", "type", " ", "of", 
        " ", "a", " ", "tensor", " ", "C", " ", "in", " ", "position", " ", 
        "i"}]}], " ", "=", " ", "1"}], ",", "2"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorTypeSelect", "[", 
      RowBox[{
       RowBox[{"A_", "\[TensorProduct]", " ", "B_"}], ",", " ", "C_", ",", 
       "i_"}], "]"}], " ", ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B"}], "}"}], "\[LeftDoubleBracket]", "i", 
         "\[RightDoubleBracket]"}], "===", "C"}], ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "B"}], "}"}], "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", "i"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", "0"}], " ", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"TensorTypeSelect", ",", "Listable"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorTypeSelect", "[", 
      RowBox[{
       RowBox[{"A_", "+", " ", "B_"}], " ", ",", "C_", ",", "i_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{"TensorTypeSelect", "[", 
       RowBox[{"A", ",", "C", ",", "i"}], "]"}], " ", "+", " ", 
      RowBox[{"TensorTypeSelect", "[", 
       RowBox[{"B", ",", "C", ",", "i"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorTypeSelect", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", " ", "?", " ", "ScalarQ"}], " ", "A_"}], " ", ",", "C_",
        ",", "i_"}], "]"}], " ", ":=", " ", 
     RowBox[{"a", " ", 
      RowBox[{"TensorTypeSelect", "[", 
       RowBox[{"A", ",", "C", ",", "i"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorTypeSelect", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "i_", "]"}], " ", "A_"}], " ", ",", "C_", 
       ",", "i_"}], "]"}], " ", ":=", "  ", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "i", "]"}], 
      RowBox[{"TensorTypeSelect", "[", 
       RowBox[{"A", ",", "C", ",", "i"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorTypeSelect", "[", 
      RowBox[{"0", ",", "C_", ",", "i_"}], "]"}], " ", ":=", " ", "0"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Sub", " ", "in", " ", "for", " ", "dot", " ", "product", " ", "in", " ", 
     "bilocal", " ", "terms"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A_", " ", ".", " ", "B_"}], ")"}], " ", "\[TensorProduct]", 
       " ", "C_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A", " ", ".", " ", "B"}], ")"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           "\[Rule]", 
           RowBox[{
           "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ")"}], " ",
       "\[TensorProduct]", " ", "C"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", 
      RowBox[{"A_", "  ", "\[TensorProduct]", " ", 
       RowBox[{"(", 
        RowBox[{"B_", " ", ".", " ", "C_"}], ")"}]}], "]"}], " ", ":=", " ", 
     RowBox[{"A", " ", "\[TensorProduct]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B", ".", "C"}], ")"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           "\[Rule]", 
           RowBox[{
           "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", 
      RowBox[{"A_", " ", "+", "B_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"ProductSub", "[", "A", "]"}], " ", "+", " ", 
      RowBox[{"ProductSub", "[", "B", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", 
      RowBox[{
       RowBox[{"a1_", " ", "?", " ", "ScalarQ"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A_", " ", ".", " ", "B_"}], ")"}], " ", "\[TensorProduct]", 
        " ", "C_"}]}], " ", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", 
         RowBox[{"(", 
          RowBox[{"A", " ", ".", " ", "B"}], ")"}]}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           "\[Rule]", 
           RowBox[{
           "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ")"}], " ",
       "\[TensorProduct]", " ", "C"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", 
      RowBox[{
       RowBox[{"a1_", " ", "?", " ", "ScalarQ"}], " ", 
       RowBox[{"A_", "  ", "\[TensorProduct]", " ", 
        RowBox[{"(", 
         RowBox[{"B_", " ", ".", " ", "C_"}], ")"}]}]}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"A", " ", "\[TensorProduct]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", 
         RowBox[{"(", 
          RowBox[{"B", ".", "C"}], ")"}]}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           "\[Rule]", 
           RowBox[{
           "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ProductSub", "[", "0", "]"}], " ", ":=", " ", "0"}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.843032915596752*^9, 3.843033078978883*^9}, {
  3.843033156963941*^9, 3.843033161428438*^9}, {3.8432075154771056`*^9, 
  3.8432075432686024`*^9}, {3.8438971965234685`*^9, 3.8438972024738455`*^9}, {
  3.8459910854553523`*^9, 3.845991091807659*^9}, {3.84599167185564*^9, 
  3.845991738208149*^9}, {3.845996656897607*^9, 3.845996697249548*^9}, {
  3.8534897978343353`*^9, 3.8534898173699226`*^9}, {3.858756493705737*^9, 
  3.8587565936649446`*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"962246ad-dd4b-458c-a77b-74d8d04721a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Sub", " ", "terms", " ", "in", " ", "calc", " ", "of", " ", "RHS"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fuduBose1", " ", "=", "  ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", "All"}], 
      "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduBose3", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"1", ";;", "26"}], ",", "All"}], "\[RightDoubleBracket]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduFerm3", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"27", ";;"}], ",", "All"}], "\[RightDoubleBracket]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduBose2", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "All", ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduFerm2", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "All", ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduBose1Bose2", " ", "=", "  ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduBose1Ferm2", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduFerm2Bose3", " ", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"1", ";;", "26"}], ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduFerm2Ferm3", "=", " ", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"27", ";;"}], ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fuduBose2Ferm3", " ", "=", 
     RowBox[{"fudu", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"27", ";;"}], ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddBose1", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", "All"}], 
      "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddFerm1", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"27", ";;"}], ",", "All", ",", "All"}], 
      "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddBose3", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "All", ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddFerm3", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "All", ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddBose2", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"1", ";;", "26"}], ",", "All"}], "\[RightDoubleBracket]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddFerm2", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"27", ";;"}], ",", "All"}], "\[RightDoubleBracket]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddBose1Bose3", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddBose1Ferm3", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"1", ";;", "26"}], ",", "All", ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddFerm1Bose3", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"27", ";;"}], ",", "All", ",", 
       RowBox[{"1", ";;", "26"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fdddFerm1Ferm3", " ", "=", " ", 
     RowBox[{"fddd", "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"27", ";;"}], ",", "All", ",", 
       RowBox[{"27", ";;"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group1line1", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduBose2", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fudu", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduBose2", ".", "fdddBose1Bose3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group1line1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group1line2", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Bose3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fudu", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduBose2", ".", "fdddBose1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group1line2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group1line3", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Ferm3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fudu", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduBose2", ".", "fdddBose1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group1line3", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group2line1", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduBose2", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduBose3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Bose3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group2line1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group2line2", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Bose3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduBose3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group2line2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group2line3", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Ferm3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduBose3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group2line3", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group3line1", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduBose2", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduFerm3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Bose3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group3line1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group3line2", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Bose3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduFerm3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group3line2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"group3line3", " ", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"fuduFerm2Ferm3", ".", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"fuduFerm3", ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"fuduFerm2", ".", "fdddFerm1Ferm3"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}]}], "]"}]}],
             ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "group3line3", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.837849050357215*^9, 3.837849120773049*^9}, {
   3.837849168933194*^9, 3.8378491709971647`*^9}, {3.8378492474297256`*^9, 
   3.8378492769809093`*^9}, {3.837849533412716*^9, 3.8378495495728827`*^9}, {
   3.837849738917094*^9, 3.8378497851247563`*^9}, {3.8378508748698616`*^9, 
   3.837850890679431*^9}, {3.837851199749835*^9, 3.837851230453768*^9}, {
   3.837851564598425*^9, 3.8378515684863033`*^9}, 3.8378524168873296`*^9, {
   3.8378538126156397`*^9, 3.8378538564220333`*^9}, {3.8378610169542775`*^9, 
   3.8378610427130933`*^9}, {3.837861219290179*^9, 3.8378612210975866`*^9}, {
   3.837861319018121*^9, 3.8378613274817677`*^9}, {3.837861406698216*^9, 
   3.8378614401213427`*^9}, {3.837861480010084*^9, 3.8378614929540324`*^9}, {
   3.837861538042354*^9, 3.837861561354129*^9}, {3.8378615962501726`*^9, 
   3.837861634234495*^9}, {3.837862000666829*^9, 3.8378621112427845`*^9}, {
   3.8378621636106253`*^9, 3.837862183834695*^9}, {3.8378623584749317`*^9, 
   3.8378623594821587`*^9}, {3.8378624734349003`*^9, 
   3.8378624830385795`*^9}, {3.8378625341546373`*^9, 
   3.8378627083946705`*^9}, {3.83786276759554*^9, 3.837862898187044*^9}, {
   3.8378630871636095`*^9, 3.837863088218848*^9}, {3.837863119707461*^9, 
   3.837863155612071*^9}, 3.837863190955555*^9, {3.837863267083254*^9, 
   3.8378632673393116`*^9}, {3.837863323835074*^9, 3.837863372266512*^9}, {
   3.837863442171302*^9, 3.8378635160909986`*^9}, {3.8383656504201603`*^9, 
   3.838365653251801*^9}, {3.8383678840964766`*^9, 3.8383678868691034`*^9}, {
   3.8387922383392925`*^9, 3.838792250386002*^9}, {3.8396571349659796`*^9, 
   3.839657138405726*^9}, {3.842340432472023*^9, 3.8423404395266075`*^9}, {
   3.843042689940613*^9, 3.8430427782302847`*^9}, {3.843046696499629*^9, 
   3.8430467121957417`*^9}, {3.8431271055812798`*^9, 3.843127142492519*^9}, {
   3.843127213983721*^9, 3.843127221918343*^9}, {3.8432054129016466`*^9, 
   3.843205431428935*^9}, {3.843207247798746*^9, 3.843207252548561*^9}, {
   3.8441537809566703`*^9, 3.8441538303639*^9}, {3.846594486257557*^9, 
   3.8465944868653364`*^9}, {3.8534188153267817`*^9, 3.853418815805298*^9}, {
   3.85341969396653*^9, 3.853419700317279*^9}, {3.8534227221472225`*^9, 
   3.853422768033798*^9}, {3.8534229242262707`*^9, 3.853422931265873*^9}, {
   3.8534230205783153`*^9, 3.853423046674325*^9}, {3.8534242308673515`*^9, 
   3.853424279250163*^9}, {3.8534962486028814`*^9, 3.8534962542348814`*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"d7d46448-f32e-43a6-ba76-899d21919a8b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"125000", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.862030360913513*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"ef41ab6c-b945-4775-8296-92e30207a3d6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"65000", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.8620303639430075`*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"8b919bdb-f98a-41fd-8eee-d1af704539cd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"60000", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.8620303671957297`*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"22a706ab-15b5-4217-92f6-8a9b997e5ed0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"65000", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.8620303709475813`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"ebfbf998-16e5-46f6-8c46-7c7150ac3925"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"33800", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.862030372714978*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"7d5b9270-aeff-4c9b-ac9b-163768ee38d3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"31200", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.862030374603403*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"ee46f03d-47e8-44a8-920f-9cd33a98e9cd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"60000", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.8620303784102497`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"d1b0c4e0-c2ef-4abc-a0cb-d7684bb44a59"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"31200", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.8620303797425566`*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"5ae236d2-6703-42ae-93b1-e0763f383106"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"28800", ",", "50", ",", "50", ",", "50"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8465945002704296`*^9, 3.84660403458285*^9, 3.8481319534136686`*^9, 
   3.848383141159464*^9, 3.8527064456564198`*^9, 3.8528803454383435`*^9, 
   3.853238878201092*^9, 3.8533115406328607`*^9, 3.8533294289397383`*^9, 
   3.8533411906380835`*^9, 3.8534178143634644`*^9, 3.853418819265832*^9, {
   3.85342131603019*^9, 3.853421336845248*^9}, 3.8534227721727667`*^9, 
   3.853423051107049*^9, 3.853424283783415*^9, 3.853479742496619*^9, 
   3.8534873178594017`*^9, 3.8539487650500064`*^9, 3.858682276181323*^9, 
   3.859452870563614*^9, 3.8619716365615034`*^9, 3.862030381159878*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"ba8457e9-bf4c-44f9-b695-6cd2a5c02577"]
}, Open  ]],

Cell["\<\
Now we define funcs that take 3 indexes and return the RHS or LHS of Serr\
\>", "Text",
 CellChangeTimes->{{3.845991600159009*^9, 3.8459916212949705`*^9}, {
  3.853421460159067*^9, 
  3.85342146324841*^9}},ExpressionUUID->"96f4e1fc-bca2-4118-b8b6-\
b3c22473fbaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "RHS", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RHSfunc", "[", 
     RowBox[{"a1_", ",", "b1_", ",", "c1_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"FlatTrips11", ".", 
       RowBox[{"group1line1", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
        "\[RightDoubleBracket]"}]}]}], "+", 
     RowBox[{"FlatTrips12", ".", 
      RowBox[{"group1line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], " ", "-", 
     RowBox[{"FlatTrips13", ".", 
      RowBox[{"group1line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"FlatTrips21", ".", 
      RowBox[{"group2line1", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", 
     RowBox[{"FlatTrips22", ".", 
      RowBox[{"group2line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"FlatTrips23", ".", 
      RowBox[{"group2line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", 
     RowBox[{"FlatTrips31", ".", 
      RowBox[{"group3line1", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"FlatTrips32", ".", 
      RowBox[{"group3line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", 
     RowBox[{"FlatTrips33", ".", 
      RowBox[{"group3line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}]}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.844153690157518*^9, 3.844153710220485*^9}, {
   3.84415404949971*^9, 3.8441540788757505`*^9}, {3.844155391644043*^9, 
   3.844155395993842*^9}, {3.8441564628077493`*^9, 3.844156498743836*^9}, {
   3.8441565509835587`*^9, 3.8441566628585067`*^9}, {3.8441569337195163`*^9, 
   3.8441569451750507`*^9}, {3.8441569789028864`*^9, 
   3.8441570261348486`*^9}, {3.8441570621187*^9, 3.8441571049661713`*^9}, {
   3.8465950683208714`*^9, 3.8465950990251675`*^9}, {3.8528820386264324`*^9, 
   3.852882039009518*^9}, 3.8534249562121296`*^9, {3.8534326341381006`*^9, 
   3.853432639522723*^9}, {3.8540251561688786`*^9, 3.854025171335961*^9}, {
   3.854025212167121*^9, 3.8540252233517485`*^9}, {3.8540253681677732`*^9, 
   3.8540253724246736`*^9}, {3.8540254529523478`*^9, 3.854025453576488*^9}, {
   3.858756637200933*^9, 3.85875664131266*^9}, {3.861707464455322*^9, 
   3.8617075059743967`*^9}, {3.8619818551878824`*^9, 3.8619818731788883`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"dc7b55b9-af31-4646-9dd6-84276ec35923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"RHS", " ", "for", " ", "single", " ", "site", " ", "rep"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SingleSiteRHSfunc", "[", 
     RowBox[{"a1_", ",", "b1_", ",", "c1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"SingleSiteFlatTrips11", ".", 
       RowBox[{"group1line1", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
        "\[RightDoubleBracket]"}]}]}], "+", 
     RowBox[{"SingleSiteFlatTrips12", ".", 
      RowBox[{"group1line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"SingleSiteFlatTrips13", ".", 
      RowBox[{"group1line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"SingleSiteFlatTrips21", ".", 
      RowBox[{"group2line1", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", 
     RowBox[{"SingleSiteFlatTrips22", ".", 
      RowBox[{"group2line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", 
     RowBox[{"SingleSiteFlatTrips23", ".", 
      RowBox[{"group2line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", " ", 
     RowBox[{"SingleSiteFlatTrips31", ".", 
      RowBox[{"group3line1", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "-", " ", 
     RowBox[{"SingleSiteFlatTrips32", ".", 
      RowBox[{"group3line2", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}], "+", " ", 
     RowBox[{"SingleSiteFlatTrips33", ".", 
      RowBox[{"group3line3", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "a1", ",", "b1", ",", "c1"}], 
       "\[RightDoubleBracket]"}]}]}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8539326427698603`*^9, 3.8539326692744427`*^9}, {
  3.8539326999201913`*^9, 3.853932704224162*^9}, {3.854025174103856*^9, 
  3.854025204567627*^9}, {3.8540253753677683`*^9, 3.854025381576663*^9}, {
  3.8540254553678904`*^9, 3.854025456984253*^9}, {3.8587566431205444`*^9, 
  3.8587566578479147`*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"e4edebf2-0337-4183-8a63-e25c58bfe4d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "LHS", " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LHSfunc", "[", 
     RowBox[{"a1_", ",", "b1_", ",", "c1_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Com", "[", 
       RowBox[{
        RowBox[{"J1", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}],
         ",", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{"Com", "[", 
          RowBox[{
           RowBox[{
           "J1", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "J0", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}]}], 
          "]"}], "]"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"deg", "[", "a1", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "b1", "]"}], "+", 
             RowBox[{"deg", "[", "c1", "]"}]}], ")"}]}], ")"}]}], ")"}], 
       RowBox[{"Com", "[", 
        RowBox[{
         RowBox[{
         "J1", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}], ",", 
         " ", 
         RowBox[{"Expand", "[", 
          RowBox[{"Com", "[", 
           RowBox[{
            RowBox[{
            "J1", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "J0", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}]}], 
           "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"deg", "[", "c1", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"deg", "[", "b1", "]"}], "+", 
             RowBox[{"deg", "[", "a1", "]"}]}], ")"}]}], ")"}]}], ")"}], 
       RowBox[{"Com", "[", 
        RowBox[{
         RowBox[{
         "J1", "\[LeftDoubleBracket]", "c1", "\[RightDoubleBracket]"}], ",", 
         " ", 
         RowBox[{"Expand", "[", 
          RowBox[{"Com", "[", 
           RowBox[{
            RowBox[{
            "J1", "\[LeftDoubleBracket]", "a1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "J0", "\[LeftDoubleBracket]", "b1", "\[RightDoubleBracket]"}]}], 
           "]"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8441541036433573`*^9, 3.8441541059316654`*^9}, {
  3.844154759195041*^9, 3.8441547808740277`*^9}, {3.8441548151463175`*^9, 
  3.8441548777378488`*^9}, {3.8587566866404753`*^9, 3.8587566916566067`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"6e6b05cd-46cc-4713-984e-dfe5c3407ae9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Function", " ", "to", " ", "generate", " ", "a", " ", "random", " ", 
     "triple", " ", 
     SuperscriptBox["J", "a"]}], ",", " ", 
    SuperscriptBox["J", "b"], ",", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["J", "c"], ".", " ", "Use"}], " ", "for", " ", "testing",
      " ", "Serr", " ", "and", " ", "Jacobi"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RandomTrip", "[", "]"}], " ", ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "50"}], "}"}], "]"}], ",", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "50"}], "}"}], "]"}], ",", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "50"}], "}"}], "]"}]}], "}"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8534975238829937`*^9, 3.8534976201219997`*^9}, {
  3.8587567022321415`*^9, 3.858756774623927*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"d9415124-8a66-4ec3-9e81-6dd06f9daaf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Run", " ", "this", " ", "to", " ", "check", " ", "a", " ", "random", " ",
      "Tripple", " ", "in", " ", "the", " ", "Serr", " ", "relations", " ", 
     "for", " ", "a", " ", "single", " ", "site", " ", "rep"}], ",", " ", 
    RowBox[{
    "has", " ", "never", " ", "failed", " ", "for", " ", "thousands", " ", 
     "of", " ", "runs"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B", " ", "=", " ", 
     RowBox[{"RandomTrip", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[LeftDoubleBracket]", 
      RowBox[{"B", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"J", "\[LeftDoubleBracket]", 
      RowBox[{"B", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "\[RightDoubleBracket]"}], ",", 
     RowBox[{"J", "\[LeftDoubleBracket]", 
      RowBox[{"B", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      "\[RightDoubleBracket]"}]}], "}"}], "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"SingleSiteRHSfunc", "@@", "B"}], ")"}], "/.", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}],
           "\[Rule]", " ", 
          RowBox[{
          "matJ", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], ")"}], 
     "\[Equal]", " ", 
     RowBox[{"ZeroMat", "[", "24", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8539327191696663`*^9, 3.853932802721696*^9}, {
   3.8539330054430385`*^9, 3.853933011169984*^9}, 3.8539534046057525`*^9, {
   3.858756778912836*^9, 3.858756787504036*^9}, {3.858756821760085*^9, 
   3.858756857544626*^9}, {3.8587570985049624`*^9, 3.858757103200466*^9}, {
   3.8594542168359137`*^9, 3.8594542220187426`*^9}, {3.8594542872989254`*^9, 
   3.859454330458951*^9}, 3.8594543620269566`*^9, {3.859454393674941*^9, 
   3.8594544248826036`*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"5579bd4e-855e-4e3c-842a-5bd47bf52203"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], ",", 
    RowBox[{"\[CapitalTheta]", "(", 
     RowBox[{"2", ",", "2"}], ")"}], ",", 
    RowBox[{"c", "(", "1", ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.853933011776268*^9, 3.8539330349187346`*^9}, 
   3.85394878577981*^9, {3.8539501118276424`*^9, 3.853950147906232*^9}, {
   3.853951733301829*^9, 3.853951849740972*^9}, {3.85395193490738*^9, 
   3.8539519644598565`*^9}, {3.8539520632624073`*^9, 3.8539520917359095`*^9}, 
   3.853952813463681*^9, {3.85395339448705*^9, 3.8539534170314713`*^9}, {
   3.853997680760457*^9, 3.853997693580344*^9}, {3.8539977671264677`*^9, 
   3.8539978529478464`*^9}, {3.853997887728647*^9, 3.8539979282692766`*^9}, {
   3.8539979690422306`*^9, 3.853998201185116*^9}, {3.853998284947792*^9, 
   3.8539983830262585`*^9}, 3.8540024680778365`*^9, 3.854004716992834*^9, 
   3.854012888660572*^9, 3.854017002236704*^9, 3.854092591777727*^9, 
   3.854092951317362*^9, 3.8587568404467363`*^9, 3.859454200389227*^9, {
   3.859454233481291*^9, 3.8594542568033752`*^9}, 3.8594543138507023`*^9, {
   3.859454355720563*^9, 3.859454425916217*^9}},
 CellLabel->
  "Out[417]=",ExpressionUUID->"469f6718-8ba1-40dc-a057-7b3073664d78"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"9.8025935`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.853933011776268*^9, 3.8539330349187346`*^9}, 
   3.85394878577981*^9, {3.8539501118276424`*^9, 3.853950147906232*^9}, {
   3.853951733301829*^9, 3.853951849740972*^9}, {3.85395193490738*^9, 
   3.8539519644598565`*^9}, {3.8539520632624073`*^9, 3.8539520917359095`*^9}, 
   3.853952813463681*^9, {3.85395339448705*^9, 3.8539534170314713`*^9}, {
   3.853997680760457*^9, 3.853997693580344*^9}, {3.8539977671264677`*^9, 
   3.8539978529478464`*^9}, {3.853997887728647*^9, 3.8539979282692766`*^9}, {
   3.8539979690422306`*^9, 3.853998201185116*^9}, {3.853998284947792*^9, 
   3.8539983830262585`*^9}, 3.8540024680778365`*^9, 3.854004716992834*^9, 
   3.854012888660572*^9, 3.854017002236704*^9, 3.854092591777727*^9, 
   3.854092951317362*^9, 3.8587568404467363`*^9, 3.859454200389227*^9, {
   3.859454233481291*^9, 3.8594542568033752`*^9}, 3.8594543138507023`*^9, {
   3.859454355720563*^9, 3.8594543981524515`*^9}, 3.8594544357147703`*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"ec6dc518-5acf-4acd-b8a0-37e566ccd076"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"flag", " ", "=", " ", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.8594546798519907`*^9, 3.8594546861939898`*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"05001818-fd07-4323-ab39-6dfe91128319"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Try", " ", "to", " ", "check", " ", "all", " ", "the", " ", "cases"}], 
    ",", " ", "crashes"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"i", "\[LessEqual]", "50"}], ",", " ", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", " ", 
       RowBox[{"j", "\[LessEqual]", "i"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", "j"}], ",", 
         RowBox[{"k", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"SingleSiteRHSfunc", "[", 
                RowBox[{"i", ",", "j", ",", "k"}], "]"}], ")"}], "/.", " ", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "J", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
                 "\[Rule]", " ", 
                 RowBox[{
                 "matJ", "\[LeftDoubleBracket]", "a", 
                  "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"Length", "[", "J", "]"}]}], "}"}]}], "]"}]}], 
             ")"}], "\[Equal]", " ", 
            RowBox[{"ZeroMat", "[", "24", "]"}]}], ",", ",", 
           RowBox[{
            RowBox[{"flag", "=", "False"}], ";"}]}], "]"}]}], "]"}]}], 
      "]"}]}], "]"}], "\[IndentingNewLine]", "flag"}]}]], "Input",
 CellChangeTimes->{{3.853933071558889*^9, 3.8539331472977023`*^9}, {
  3.853941257512543*^9, 3.8539412699426384`*^9}, {3.8587567976318293`*^9, 
  3.8587568014559307`*^9}, {3.859454490386299*^9, 3.8594545716499805`*^9}, {
  3.859454615401978*^9, 3.859454749322*^9}, {3.8620397944090033`*^9, 
  3.862039805824111*^9}},ExpressionUUID->"067dd46d-2fdc-42ea-8606-\
6df050fc1cfd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Part", "partw", 
    "\"Part \\!\\(\\*FormBox[\\\"51\\\", TraditionalForm]\\) of <<269763624 \
bytes>>[[]] does not exist.\"", 2, 421, 3, 23090960553817028001, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8594551090881724`*^9},
 CellLabel->
  "During evaluation of \
In[421]:=",ExpressionUUID->"3f2a21c6-4864-497d-8849-d00774023e2a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Testing", "Section",
 CellChangeTimes->{{3.845991751870906*^9, 
  3.845991753167548*^9}},ExpressionUUID->"98b1f14b-7e9c-4043-88db-\
0a1e31ab4ce9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Set", " ", "the", " ", "radius", " ", "to", " ", "1", " ", "to", " ", 
    "speed", " ", "up", " ", "calcs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "1"}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8429511723464127`*^9, 3.8429511743284106`*^9}, {
  3.8459910689276547`*^9, 3.84599108278353*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"9ef17e5c-4e72-4f31-b58c-47bed72139c7"],

Cell["Some random triples", "Text",
 CellChangeTimes->{{3.8460504965763187`*^9, 
  3.846050506480322*^9}},ExpressionUUID->"7fa1fada-b27f-4e1b-9cb8-\
c9bfc9ce21f1"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["P", "i"], ",", " ", 
   SubscriptBox["P", "j"], ",", " ", 
   SubscriptBox["M", 
    RowBox[{"+", "k"}]]}], 
  TraditionalForm]],ExpressionUUID->"57116e60-58b8-44ac-a6e3-cf809bc014a9"]], \
"Text",
 CellChangeTimes->{{3.853432903461031*^9, 
  3.853432924964568*^9}},ExpressionUUID->"90156b10-46b4-4de6-8392-\
b2b173fe3c8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$RecursionLimit", " ", "=", " ", "20000"}], ",", " ", 
      RowBox[{"$IterationLimit", " ", "=", " ", "20000"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TripFilterPass", "[", 
       RowBox[{"LHSfunc", "[", 
        RowBox[{"3", ",", "5", ",", "10"}], "]"}], "]"}], " ", "-", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "6"}], 
        RowBox[{"TripFilterPass", "[", 
         RowBox[{"RHSfunc", "[", 
          RowBox[{"3", ",", "5", ",", "10"}], "]"}], "]"}]}], "]"}]}], " ", 
     "\[Equal]", "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8534328795879874`*^9, 3.853432882164776*^9}, {
  3.8540252769527655`*^9, 3.854025287479499*^9}, {3.8540254628716607`*^9, 
  3.854025470646676*^9}, {3.861981920651256*^9, 3.8619819274580517`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"36eb9e58-3922-4c48-bcf4-8ae436d7e0c0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"22.1814884`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8534328948875465`*^9, 3.853487757131768*^9, 3.8534963234961214`*^9, 
   3.8540256079510145`*^9, 3.8540257345085287`*^9, {3.8619819088251677`*^9, 
   3.861981928110467*^9}, 3.8620326253725505`*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"c78ff84e-be5f-4fde-9f68-721ae0d4d70a"]
}, Open  ]],

Cell["Q, S, \[CapitalTheta]", "Text",
 CellChangeTimes->{{3.8460509775367413`*^9, 
  3.84605098900833*^9}},ExpressionUUID->"6b17234d-fd8d-4bff-8781-\
935cda14ff57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$RecursionLimit", " ", "=", " ", "14000"}], ",", " ", 
      RowBox[{"$IterationLimit", " ", "=", " ", "14000"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TripFilterPass", "[", 
       RowBox[{"LHSfunc", "[", 
        RowBox[{"30", ",", "32", ",", "48"}], "]"}], "]"}], " ", "-", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "6"}], 
        RowBox[{"TripFilterPass", "[", 
         RowBox[{"RHSfunc", "[", 
          RowBox[{"30", 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["32",
            FontWeight->"Bold"], 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["48",
            FontWeight->"Bold"]}], "]"}], "]"}]}], "]"}]}], " ", "\[Equal]", 
     "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.844157405525899*^9, 3.844157432964835*^9}, {
  3.8441581402294407`*^9, 3.8441581536195602`*^9}, {3.8441586068355436`*^9, 
  3.8441586208197503`*^9}, {3.844161613571167*^9, 3.844161626354705*^9}, {
  3.8460471179043665`*^9, 3.846047132032364*^9}, {3.8460475557206697`*^9, 
  3.8460475625282364`*^9}, {3.8460479938562555`*^9, 3.846047997008795*^9}, {
  3.8466122056220603`*^9, 3.846612209061056*^9}, {3.854025280471886*^9, 
  3.854025290455167*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"747727ff-89e0-4ed3-8a37-b6c7f304f051"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"13.7086126`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8441584735691133`*^9, 3.8441586579421406`*^9, 
  3.8441625445819445`*^9, 3.8441626182067795`*^9, 3.8459096502492027`*^9, 
  3.8460471144217243`*^9, 3.8460474776682043`*^9, 3.846047794468216*^9, 
  3.8460482310225353`*^9, 3.84609410955176*^9, 3.8465958261618743`*^9, 
  3.846612203534659*^9, 3.8527083583155675`*^9, 3.852880434824773*^9, 
  3.852882065999703*^9, 3.853319471992621*^9, 3.8533322936123652`*^9, 
  3.853417347192917*^9, 3.853432670566241*^9, 3.8534896900519342`*^9, 
  3.8540257486556416`*^9, 3.862032645597954*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"3c4187d7-333d-4fd8-8795-8d5757e998ff"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox["P", TraditionalForm]],ExpressionUUID->
  "75958b3b-fc2e-465e-b35f-7d0126ed7ca0"],
 ", P, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "+"], TraditionalForm]],ExpressionUUID->
  "f9699a17-e7c9-40ba-b25d-5b9a90fd6cd9"]
}], "Text",
 CellChangeTimes->{{3.8460509982404137`*^9, 
  3.8460510190251064`*^9}},ExpressionUUID->"1b6ba35f-3dea-4b0e-a5cc-\
d772a34660dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$RecursionLimit", " ", "=", " ", "14000"}], ",", " ", 
      RowBox[{"$IterationLimit", " ", "=", " ", "14000"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TripFilterPass", "[", 
       RowBox[{"LHSfunc", "[", 
        RowBox[{"3", ",", "5", ",", "10"}], "]"}], "]"}], " ", "-", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "6"}], 
        RowBox[{"TripFilterPass", "[", 
         RowBox[{"RHSfunc", "[", 
          RowBox[{"3", 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["5",
            FontWeight->"Bold"], 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["10",
            FontWeight->"Bold"]}], "]"}], "]"}]}], "]"}]}], " ", "\[Equal]", 
     "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8460505365449452`*^9, 3.8460505479687986`*^9}, {
  3.852880685918336*^9, 3.8528806900928173`*^9}, {3.854025291976508*^9, 
  3.8540252925506372`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"968b6d17-0918-4ef1-845d-0edca93c2e6b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"19.2522475`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8460524855180264`*^9, 3.846595867261156*^9, 
  3.8528807228286324`*^9, 3.8528820989401054`*^9, 3.8534327152848434`*^9, 
  3.8534897114091644`*^9, 3.8540257684697957`*^9, 3.8620326648942795`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"529c5fca-f6b6-4aca-8b47-0bff9e919804"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "-"], TraditionalForm]],ExpressionUUID->
  "1c8679e0-a5b0-4d8d-b19d-5c733d87058c"],
 ", T, S"
}], "Text",
 CellChangeTimes->{{3.846051013872944*^9, 
  3.846051028241187*^9}},ExpressionUUID->"a2718193-c396-4c09-996f-\
419230d5069c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$RecursionLimit", " ", "=", " ", "14000"}], ",", " ", 
      RowBox[{"$IterationLimit", " ", "=", " ", "14000"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TripFilterPass", "[", 
       RowBox[{"LHSfunc", "[", 
        RowBox[{"2", ",", "15", ",", "40"}], "]"}], "]"}], "-", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "6"}], " ", 
        RowBox[{"TripFilterPass", "[", 
         RowBox[{"RHSfunc", "[", 
          RowBox[{"2", 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["15",
            FontWeight->"Bold"], 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["40",
            FontWeight->"Bold"]}], "]"}], "]"}]}], " ", "]"}]}], "\[Equal]", 
     "0"}]}], "  ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8460505632967587`*^9, 3.8460505763377028`*^9}, {
  3.8466117398213143`*^9, 3.846611741237913*^9}, {3.8528822059384813`*^9, 
  3.85288222832129*^9}, {3.8528823325954723`*^9, 3.8528823351540513`*^9}, {
  3.85402529456809*^9, 3.854025295303255*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"948879a2-fd48-4d75-a558-52af5a0714ce"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"16.0256081`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8528809576546288`*^9, 3.852882253758408*^9, 
  3.852882367472265*^9, 3.85343272960032*^9, 3.853489726839913*^9, 
  3.854025784318501*^9, 3.8620326809717236`*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"f07e5bc1-91b3-42c1-9807-0bafd0a86f02"]
}, Open  ]],

Cell["R, R, Q", "Text",
 CellChangeTimes->{{3.846051064656406*^9, 
  3.846051083856739*^9}},ExpressionUUID->"1ebaea1c-bdef-4ea3-9d76-\
862cf1fc554a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$RecursionLimit", " ", "=", " ", "14000"}], ",", " ", 
      RowBox[{"$IterationLimit", " ", "=", " ", "14000"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TripFilterPass", "[", 
       RowBox[{"LHSfunc", "[", 
        RowBox[{"17", ",", "20", ",", "28"}], "]"}], "]"}], " ", "-", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "6"}], 
        RowBox[{"TripFilterPass", "[", 
         RowBox[{"RHSfunc", "[", 
          RowBox[{"17", 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["20",
            FontWeight->"Bold"], 
           StyleBox[",",
            FontWeight->"Bold"], 
           StyleBox["28",
            FontWeight->"Bold"]}], "]"}], "]"}]}], "]"}]}], " ", "\[Equal]", 
     "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8460510443698263`*^9, 3.846051078881616*^9}, {
  3.852882337841657*^9, 3.852882342337674*^9}, {3.854025307399152*^9, 
  3.8540253088394747`*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"6a285d4c-65ac-4544-ad62-d409965b2db1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"11.5630023`", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.84605317445444*^9, 3.852882298466546*^9, 
  3.852882386495183*^9, 3.8534327348606634`*^9, 3.8534897379644203`*^9, 
  3.854025795515814*^9, 3.862032692605323*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"60690afb-43ba-4ae4-b893-39f586a6bf60"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "attempts", " ", "to", " ", "check", " ", "ALL", " ", "Serr",
      " ", "relationgs", " ", "in", " ", "one", " ", "go"}], ",", " ", 
    RowBox[{"usually", " ", "runs", " ", "out", " ", "of", " ", "memory"}], 
    ",", " ", 
    RowBox[{"can", " ", "cause", " ", "system", " ", "crash"}], ",", " ", 
    RowBox[{"dont", " ", "actually", " ", "use"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"And", " ", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"$RecursionLimit", " ", "=", " ", "14000"}], ",", " ", 
          RowBox[{"$IterationLimit", " ", "=", " ", "14000"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"1", "/", "6"}], 
            RowBox[{"TripFilterPass", "[", 
             RowBox[{"RHSfunc", "[", 
              RowBox[{"a1", ",", "b1", ",", "c1"}], "]"}], "]"}]}], "]"}], 
          " ", "-", 
          RowBox[{"TripFilterPass", "[", 
           RowBox[{"LHSfunc", "[", 
            RowBox[{"a1", 
             StyleBox[",",
              FontWeight->"Bold"], 
             StyleBox["b1",
              FontWeight->"Bold"], 
             StyleBox[",",
              FontWeight->"Bold"], 
             StyleBox["c1",
              FontWeight->"Bold"]}], "]"}], "]"}]}], " ", "\[Equal]", "0"}]}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "3", ",", "26"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b1", ",", "2", ",", 
        RowBox[{"a1", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c1", ",", "1", ",", 
        RowBox[{"b1", "-", "1"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8441587023864555`*^9, 3.844158796514162*^9}, {
  3.8460472578235807`*^9, 3.8460472937436886`*^9}, {3.8460509472008934`*^9, 
  3.8460509508167095`*^9}, {3.8465960615995617`*^9, 3.8465960711998444`*^9}, {
  3.8465961218563085`*^9, 
  3.8465961304962654`*^9}},ExpressionUUID->"8ec5e911-d440-4267-907e-\
effc255ffeda"]
}, Closed]]
}, Open  ]]
},
WindowSize->{949, 467},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7cea2aa4-c914-4fde-a5a8-4c85a9fc0f94"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 254, 4, 117, "Title",ExpressionUUID->"e6cb2bd6-2b2b-4e78-8f64-05a976696808"],
Cell[CellGroupData[{
Cell[859, 30, 201, 3, 81, "Section",ExpressionUUID->"1855595e-dc2f-437a-8bf3-827c414cfd32"],
Cell[1063, 35, 440, 11, 41, "Text",ExpressionUUID->"0be473c9-6140-4c05-91bf-ebd8d034cbd3"],
Cell[1506, 48, 6742, 164, 649, "Input",ExpressionUUID->"9af4a5e0-9f9c-4c9e-9a04-ea2f2260ad81",
 InitializationCell->True],
Cell[8251, 214, 385, 10, 43, "Text",ExpressionUUID->"17de945c-6898-4a87-8ff5-89951029630f"],
Cell[8639, 226, 17270, 446, 1498, "Input",ExpressionUUID->"2d893c8e-0534-4953-8e19-83f032d0d687",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[25934, 676, 3771, 98, 263, "Input",ExpressionUUID->"c2ea8ae9-8445-4ca5-8c28-1ab41b4fc225"],
Cell[29708, 776, 435, 7, 37, "Output",ExpressionUUID->"63d3cb50-6cf2-4600-a51c-0111ccd3fb3f"],
Cell[30146, 785, 437, 7, 37, "Output",ExpressionUUID->"8670cbfa-f76a-4f49-b99f-3e8933363c62"],
Cell[30586, 794, 435, 7, 37, "Output",ExpressionUUID->"43ceea71-5119-4d20-a7ed-f853f1f653c1"],
Cell[31024, 803, 435, 7, 37, "Output",ExpressionUUID->"d5081bd3-5463-4cec-8178-a77533d42976"],
Cell[31462, 812, 437, 7, 37, "Output",ExpressionUUID->"c9004c6d-3109-4929-8fc3-fd1308831469"],
Cell[31902, 821, 435, 7, 37, "Output",ExpressionUUID->"d370cdf7-2c9f-4adf-b1b7-7ea19d12b542"],
Cell[32340, 830, 437, 7, 37, "Output",ExpressionUUID->"acf4bcc0-9e64-46d7-9701-35e71dbf146e"],
Cell[32780, 839, 437, 7, 37, "Output",ExpressionUUID->"5482c790-2c1b-4cad-a0ae-4a21e2f2c0c0"]
}, Open  ]],
Cell[33232, 849, 1497, 40, 159, "Text",ExpressionUUID->"39135e18-2a9a-47b8-b224-fc645e4147e6"],
Cell[34732, 891, 20347, 593, 922, "Input",ExpressionUUID->"898230c1-d244-47a5-b941-455e808e5ad0",
 InitializationCell->True],
Cell[55082, 1486, 4023, 107, 239, "Input",ExpressionUUID->"aa87afa3-22ed-43ed-ba21-1ac1c1216247",
 InitializationCell->True],
Cell[59108, 1595, 18524, 480, 695, "Input",ExpressionUUID->"bb38355a-59cc-4fb1-90c8-14765ae725ee",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[77669, 2080, 177, 3, 63, "Section",ExpressionUUID->"71edf0bc-513c-4c46-9849-61952968198c"],
Cell[77849, 2085, 402, 8, 67, "Text",ExpressionUUID->"1dcf8205-3aba-49b2-a9a2-98ed44256581"],
Cell[CellGroupData[{
Cell[78276, 2097, 5292, 139, 351, "Input",ExpressionUUID->"5c8d9bed-342e-4f60-91ce-0efd846d67ef",
 InitializationCell->True],
Cell[83571, 2238, 3256, 86, 104, "Output",ExpressionUUID->"0d36273d-6326-49eb-a209-1902b3a47cfd"]
}, Open  ]],
Cell[86842, 2327, 1594, 41, 214, "Input",ExpressionUUID->"8658d395-55dd-4324-ad82-964650dddbee",
 InitializationCell->True],
Cell[88439, 2370, 9981, 243, 857, "Input",ExpressionUUID->"57ac3909-8220-4268-8bb8-29568fbabf01",
 InitializationCell->True],
Cell[98423, 2615, 654, 19, 42, "Text",ExpressionUUID->"9065972e-8093-4e70-aaf7-da16dd255020"],
Cell[99080, 2636, 2634, 49, 77, "Input",ExpressionUUID->"076191f4-7271-4c98-aaae-82ec482ad989",
 InitializationCell->True],
Cell[101717, 2687, 796, 16, 122, "Input",ExpressionUUID->"062e327b-2de4-4674-9af4-5aa597e76623",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[102550, 2708, 163, 2, 63, "Section",ExpressionUUID->"c013d4ad-ebe6-460f-a269-384e31fa9650"],
Cell[102716, 2712, 331, 7, 67, "Text",ExpressionUUID->"48f7ef0d-a5f9-4dc9-97ca-87cf41397109"],
Cell[103050, 2721, 26892, 763, 2391, "Input",ExpressionUUID->"a9aa691c-2b2b-47cc-b13f-192dc95a9f76",
 InitializationCell->True],
Cell[129945, 3486, 267, 6, 41, "Text",ExpressionUUID->"a50fce2b-7c4a-45ef-852b-092d5a42fc1e"],
Cell[130215, 3494, 26262, 726, 1885, "Input",ExpressionUUID->"3441bcf2-2aa9-4f1a-8558-0794c8789952",
 InitializationCell->True],
Cell[156480, 4222, 82759, 2177, 4770, "Input",ExpressionUUID->"c9b2812a-a8e6-4601-a19c-1031fc907553",
 InitializationCell->True],
Cell[239242, 6401, 50519, 1257, 2550, "Input",ExpressionUUID->"41ffa304-32a2-4acd-a2d9-d2bd322957c1",
 InitializationCell->True],
Cell[289764, 7660, 792, 22, 122, "Input",ExpressionUUID->"91d27475-4ecc-4ccc-98ee-5b521672be2b",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[290593, 7687, 220, 4, 63, "Section",ExpressionUUID->"b39a400a-6ffc-4e2b-97d3-5e9842248425"],
Cell[290816, 7693, 307, 6, 41, "Text",ExpressionUUID->"38b10ae9-71fe-43d6-a07b-57c9e6270069"],
Cell[291126, 7701, 2085, 50, 170, "Input",ExpressionUUID->"f8fed6e2-72f9-4caa-ac63-425d5d28a7eb",
 InitializationCell->True],
Cell[293214, 7753, 175, 3, 41, "Text",ExpressionUUID->"d151c317-001f-49d7-83d6-66321baffc45"],
Cell[293392, 7758, 416, 9, 53, "Input",ExpressionUUID->"c0907a5e-43ec-452f-a903-b573da37cb78",
 InitializationCell->True],
Cell[293811, 7769, 558, 16, 41, "Text",ExpressionUUID->"2c700d50-a03a-4993-80fd-5009ae051b4a"],
Cell[294372, 7787, 1973, 55, 77, "Input",ExpressionUUID->"08cd6675-5b59-46e0-b6de-d511cca6d7cd",
 InitializationCell->True],
Cell[296348, 7844, 2830, 63, 217, "Input",ExpressionUUID->"03d85b90-d7fd-4c30-b442-17cd1def0159",
 InitializationCell->True],
Cell[299181, 7909, 2779, 77, 124, "Input",ExpressionUUID->"3a6dd0f5-5e87-4f94-806b-94df2f1d9f42",
 InitializationCell->True],
Cell[301963, 7988, 940, 28, 54, "Text",ExpressionUUID->"c4ad65ff-1ea1-4c44-8adb-cb96084d3f3f"],
Cell[302906, 8018, 2529, 49, 52, "Input",ExpressionUUID->"749a4a61-1bec-43ea-a0dc-fb02a8379687",
 InitializationCell->True],
Cell[305438, 8069, 270, 6, 42, "Text",ExpressionUUID->"0f75c159-e207-415b-858c-5c017288dd09"],
Cell[CellGroupData[{
Cell[305733, 8079, 2203, 61, 79, "Input",ExpressionUUID->"73352771-971b-432c-a009-e96f12a20ccb"],
Cell[307939, 8142, 305, 6, 37, "Output",ExpressionUUID->"3e5893ce-e0d5-4d46-8c48-d6ecefaa5340"]
}, Open  ]],
Cell[308259, 8151, 1048, 33, 42, "Text",ExpressionUUID->"0fc2a1a0-82e6-4682-891c-6cd2ca84887d"],
Cell[CellGroupData[{
Cell[309332, 8188, 2239, 55, 57, "Input",ExpressionUUID->"753d2152-f370-46db-8581-f8e9db15253c"],
Cell[311574, 8245, 619, 11, 37, "Output",ExpressionUUID->"a9681f0b-dfb7-4d4c-b7ee-bdecf54c4a38"],
Cell[312196, 8258, 619, 11, 37, "Output",ExpressionUUID->"3a7d4da1-6220-4b3d-8bef-49fc7afe890b"]
}, Open  ]],
Cell[312830, 8272, 927, 31, 42, "Text",ExpressionUUID->"ae9f151d-a36b-411a-b7a4-bb666a7265e8"],
Cell[CellGroupData[{
Cell[313782, 8307, 1152, 30, 33, "Input",ExpressionUUID->"41cd6153-0b8e-4f55-bc12-8cf1ece95bfc"],
Cell[314937, 8339, 235, 5, 37, "Output",ExpressionUUID->"d7060ce7-11b6-4ad9-984d-17b92fcbc0d0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[315221, 8350, 161, 3, 63, "Section",ExpressionUUID->"bcbbc2b9-b303-4636-86a9-3f55dba91708"],
Cell[315385, 8355, 2066, 72, 45, "Text",ExpressionUUID->"be772f3e-6fde-48c0-8588-d3ef2ea851e1"],
Cell[317454, 8429, 8074, 222, 415, "Input",ExpressionUUID->"df1be1eb-f83a-4bcb-b4f1-453c44c953d3",
 InitializationCell->True],
Cell[325531, 8653, 8553, 217, 458, "Input",ExpressionUUID->"c2f2ff78-1565-4dba-87cb-7019928de5f4",
 InitializationCell->True],
Cell[334087, 8872, 8519, 218, 403, "Input",ExpressionUUID->"a55141b7-2775-48ff-b9fb-49696c56d962",
 InitializationCell->True],
Cell[342609, 9092, 17052, 468, 984, "Input",ExpressionUUID->"962246ad-dd4b-458c-a77b-74d8d04721a4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[359686, 9564, 18297, 452, 1286, "Input",ExpressionUUID->"d7d46448-f32e-43a6-ba76-899d21919a8b",
 InitializationCell->True],
Cell[377986, 10018, 820, 15, 37, "Output",ExpressionUUID->"ef41ab6c-b945-4775-8296-92e30207a3d6"],
Cell[378809, 10035, 821, 15, 37, "Output",ExpressionUUID->"8b919bdb-f98a-41fd-8eee-d1af704539cd"],
Cell[379633, 10052, 821, 15, 37, "Output",ExpressionUUID->"22a706ab-15b5-4217-92f6-8a9b997e5ed0"],
Cell[380457, 10069, 821, 15, 37, "Output",ExpressionUUID->"ebfbf998-16e5-46f6-8c46-7c7150ac3925"],
Cell[381281, 10086, 819, 15, 37, "Output",ExpressionUUID->"7d5b9270-aeff-4c9b-ac9b-163768ee38d3"],
Cell[382103, 10103, 819, 15, 37, "Output",ExpressionUUID->"ee46f03d-47e8-44a8-920f-9cd33a98e9cd"],
Cell[382925, 10120, 821, 15, 37, "Output",ExpressionUUID->"d1b0c4e0-c2ef-4abc-a0cb-d7684bb44a59"],
Cell[383749, 10137, 821, 15, 37, "Output",ExpressionUUID->"5ae236d2-6703-42ae-93b1-e0763f383106"],
Cell[384573, 10154, 819, 15, 37, "Output",ExpressionUUID->"ba8457e9-bf4c-44f9-b695-6cd2a5c02577"]
}, Open  ]],
Cell[385407, 10172, 273, 6, 42, "Text",ExpressionUUID->"96f4e1fc-bca2-4118-b8b6-b3c22473fbaf"],
Cell[385683, 10180, 3048, 61, 144, "Input",ExpressionUUID->"dc7b55b9-af31-4646-9dd6-84276ec35923",
 InitializationCell->True],
Cell[388734, 10243, 2564, 54, 166, "Input",ExpressionUUID->"e4edebf2-0337-4183-8a63-e25c58bfe4d4",
 InitializationCell->True],
Cell[391301, 10299, 2822, 78, 121, "Input",ExpressionUUID->"6e6b05cd-46cc-4713-984e-dfe5c3407ae9",
 InitializationCell->True],
Cell[394126, 10379, 1143, 32, 76, "Input",ExpressionUUID->"d9415124-8a66-4ec3-9e81-6dd06f9daaf3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[395294, 10415, 2340, 53, 102, "Input",ExpressionUUID->"5579bd4e-855e-4e3c-842a-5bd47bf52203"],
Cell[397637, 10470, 1261, 22, 37, "Output",ExpressionUUID->"469f6718-8ba1-40dc-a057-7b3073664d78"],
Cell[398901, 10494, 1159, 18, 37, "Output",ExpressionUUID->"ec6dc518-5acf-4acd-b8a0-37e566ccd076"]
}, Open  ]],
Cell[400075, 10515, 236, 5, 33, "Input",ExpressionUUID->"05001818-fd07-4323-ab39-6dfe91128319"],
Cell[CellGroupData[{
Cell[400336, 10524, 2132, 53, 124, "Input",ExpressionUUID->"067dd46d-2fdc-42ea-8606-6df050fc1cfd"],
Cell[402471, 10579, 423, 10, 28, "Message",ExpressionUUID->"3f2a21c6-4864-497d-8849-d00774023e2a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[402943, 10595, 152, 3, 63, "Section",ExpressionUUID->"98b1f14b-7e9c-4043-88db-0a1e31ab4ce9"],
Cell[403098, 10600, 497, 12, 76, "Input",ExpressionUUID->"9ef17e5c-4e72-4f31-b58c-47bed72139c7",
 InitializationCell->True],
Cell[403598, 10614, 163, 3, 41, "Text",ExpressionUUID->"7fa1fada-b27f-4e1b-9cb8-c9bfc9ce21f1"],
Cell[403764, 10619, 388, 11, 42, "Text",ExpressionUUID->"90156b10-46b4-4de6-8392-b2b173fe3c8c"],
Cell[CellGroupData[{
Cell[404177, 10634, 1007, 24, 57, "Input",ExpressionUUID->"36eb9e58-3922-4c48-bcf4-8ae436d7e0c0"],
Cell[405187, 10660, 420, 9, 37, "Output",ExpressionUUID->"c78ff84e-be5f-4fde-9f68-721ae0d4d70a"]
}, Open  ]],
Cell[405622, 10672, 164, 3, 41, "Text",ExpressionUUID->"6b17234d-fd8d-4bff-8781-935cda14ff57"],
Cell[CellGroupData[{
Cell[405811, 10679, 1479, 36, 57, "Input",ExpressionUUID->"747727ff-89e0-4ed3-8a37-b6c7f304f051"],
Cell[407293, 10717, 749, 13, 37, "Output",ExpressionUUID->"3c4187d7-333d-4fd8-8795-8d5757e998ff"]
}, Open  ]],
Cell[408057, 10733, 405, 12, 41, "Text",ExpressionUUID->"1b6ba35f-3dea-4b0e-a5cc-d772a34660dc"],
Cell[CellGroupData[{
Cell[408487, 10749, 1177, 32, 57, "Input",ExpressionUUID->"968b6d17-0918-4ef1-845d-0edca93c2e6b"],
Cell[409667, 10783, 415, 8, 37, "Output",ExpressionUUID->"529c5fca-f6b6-4aca-8b47-0bff9e919804"]
}, Open  ]],
Cell[410097, 10794, 294, 9, 41, "Text",ExpressionUUID->"a2718193-c396-4c09-996f-419230d5069c"],
Cell[CellGroupData[{
Cell[410416, 10807, 1287, 33, 57, "Input",ExpressionUUID->"948879a2-fd48-4d75-a558-52af5a0714ce"],
Cell[411706, 10842, 382, 8, 37, "Output",ExpressionUUID->"f07e5bc1-91b3-42c1-9807-0bafd0a86f02"]
}, Open  ]],
Cell[412103, 10853, 149, 3, 41, "Text",ExpressionUUID->"1ebaea1c-bdef-4ea3-9d76-862cf1fc554a"],
Cell[CellGroupData[{
Cell[412277, 10860, 1177, 32, 57, "Input",ExpressionUUID->"6a285d4c-65ac-4544-ad62-d409965b2db1"],
Cell[413457, 10894, 382, 8, 37, "Output",ExpressionUUID->"60690afb-43ba-4ae4-b893-39f586a6bf60"]
}, Open  ]],
Cell[413854, 10905, 2203, 56, 149, "Input",ExpressionUUID->"8ec5e911-d440-4267-907e-effc255ffeda"]
}, Closed]]
}, Open  ]]
}
]
*)


